Type Ia-CSM Supernovae. I. Uniform Light-Curve Characterization and Inference on the Underlying Type Ia Explosions

We present the largest uniform study to date of 50 thermonuclear Type Ia supernovae interacting with circumstellar medium (SNe Ia-CSM). As the first paper in a series delineating the population properties of this class, this work focuses specifically on a uniform analysis of their light curves. Our results show that SNe Ia-CSM display a significantly more uniform light-curve morphology than interacting core-collapse SNe IIn, closely resembling the luminous-slow subgroup. The Ia-CSM sample spans approximately an order of magnitude in peak luminosity, total timescale, and radiated energy, with a median optical peak luminosity of $\approx2\times10^{43}$ erg s$^{-1}$ ($\approx-20$ mag). We find a distinct bimodality in the radiated energy distribution: a predominant population of energetic events with $\approx 2\times10^{50}$ erg and characteristic timescales of $\approx100$ days, and a secondary population that is roughly an order of magnitude less energetic with shorter timescales of $\approx50$ days. Decomposition of the luminosity contributions from underlying SN Ia and CSM interaction by the Ia-CSM spectral classification reveals a diverse range of underlying SN Ia subtypes spanning from luminous 1991T-like to faint 1991bg-like. Both SN Ia and CSM properties are broadly consistent with the core-degenerate channel resulting from common-envelope evolution followed by core merger, where the presence of dense CSM is dictated by the delay time between the common-envelope phase and the thermonuclear explosion. Subsequent papers in this series will utilize numerical simulations, semi-analytical modeling, spectroscopy, and host-galaxy environments to further constrain the progenitor and explosion pathways to SNe Ia-CSM.

==> anc/template_band_GPLC.mrt <==
Title: Type Ia-CSM Supernovae. I. Uniform Light-Curve Characterization and Inference on the Underlying Type Ia Explosions
Authors: Daichi Hiramatsu, Daichi Tsuna, Morgan MacLeod
Table: Data behind Figure 11: Light Curve Templates in Absolute Magnitudes
================================================================================
Byte-by-byte Description of file: template_band_GPLC.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  7  A7     ---    Band          Band (1)
  9- 16  F8.3   d      Phase         Rest Days Since Peak
 18- 24  F7.3   mag    absMag        Median Absolute Magnitude
 26- 32  F7.3   mag    absMag_P15.9  15.9th Percentile Absolute Magnitude
 34- 40  F7.3   mag    absMag_P84.1  84.1th Percentile Absolute Magnitude
 42- 48  F7.3   mag    absMag_P2.5   2.5th Percentile Absolute Magnitude
 50- 56  F7.3   mag    absMag_P97.5  97.5th Percentile Absolute Magnitude
 58- 64  F7.3   mag    absMag_P2.3   2.3th Percentile Absolute Magnitude
 66- 72  F7.3   mag    absMag_P97.7  97.7th Percentile Absolute Magnitude
 74- 80  F7.3   mag    absMag_P0.2   0.2th Percentile Absolute Magnitude
 82- 88  F7.3   mag    absMag_P99.8  99.8th Percentile Absolute Magnitude
 90- 94  F5.3   mag    normMag       Median Normalized Magnitude
 96-100  F5.3   mag    normMag_P15.9 15.9th Percentile Normalized Magnitude
102-106  F5.3   mag    normMag_P84.1 84.1th Percentile Normalized Magnitude
108-112  F5.3   mag    normMag_P2.5  2.5th Percentile Normalized Magnitude
114-118  F5.3   mag    normMag_P97.5 97.5th Percentile Normalized Magnitude
120-124  F5.3   mag    normMag_P2.3  2.3th Percentile Normalized Magnitude
126-130  F5.3   mag    normMag_P97.7 97.7th Percentile Normalized Magnitude
132-136  F5.3   mag    normMag_P0.2  0.2th Percentile Normalized Magnitude
138-142  F5.3   mag    normMag_P99.8 99.8th Percentile Normalized Magnitude
--------------------------------------------------------------------------------
Note (1): ZTF_g, ATLAS_c, Gaia_G, ZTF_r, ATLAS_o, and ZTF_i
--------------------------------------------------------------------------------
ZTF_g    -42.195 -18.681 -19.619 -18.091 -20.377 -17.540 -20.380 -17.531 -20.409 -17.192 1.216 0.398 2.194 0.218 2.819 0.216 2.841 0.194 3.213
ZTF_g    -37.134 -18.912 -19.711 -18.439 -20.451 -17.129 -20.454 -17.088 -20.486 -16.580 0.957 0.322 1.811 0.169 2.667 0.167 2.682 0.145 4.210
ZTF_g    -32.073 -19.165 -19.727 -18.491 -20.516 -17.442 -20.520 -17.403 -20.553 -15.879 0.789 0.267 1.636 0.128 2.928 0.125 3.009 0.103 3.609
ZTF_g    -27.012 -19.326 -19.776 -18.485 -20.583 -16.766 -20.586 -16.730 -20.616 -15.857 0.683 0.257 1.757 0.096 2.820 0.094 2.850 0.069 3.353
ZTF_g    -21.951 -19.543 -19.980 -18.522 -20.662 -16.466 -20.664 -16.420 -20.783 -15.108 0.566 0.192 1.496 0.064 2.619 0.063 2.658 0.043 4.194
ZTF_g    -16.890 -19.744 -20.197 -18.717 -20.764 -16.629 -20.801 -16.534 -20.899 -15.484 0.356 0.117 0.964 0.038 1.970 0.037 2.007 0.023 2.757
ZTF_g    -11.829 -19.862 -20.324 -18.649 -20.929 -17.089 -20.935 -17.056 -20.991 -16.557 0.171 0.058 0.530 0.019 1.323 0.019 1.359 0.010 1.840
ZTF_g     -6.768 -19.969 -20.473 -19.192 -21.017 -17.846 -21.019 -17.780 -21.126 -17.224 0.048 0.016 0.151 0.006 0.396 0.005 0.409 0.002 0.637
ZTF_g     -1.707 -20.009 -20.548 -19.310 -21.035 -18.207 -21.036 -18.191 -21.164 -17.466 0.002 0.000 0.015 0.000 0.052 0.000 0.053 0.000 0.104
ZTF_g      3.354 -20.004 -20.539 -19.307 -21.033 -18.160 -21.034 -18.138 -21.161 -17.433 0.009 0.002 0.032 0.000 0.083 0.000 0.085 0.000 0.146
ZTF_g      8.415 -19.962 -20.477 -19.229 -21.006 -17.851 -21.010 -17.807 -21.108 -17.267 0.058 0.023 0.149 0.009 0.293 0.008 0.299 0.004 0.486
ZTF_g     13.476 -19.906 -20.382 -19.026 -20.937 -17.363 -20.941 -17.306 -21.010 -17.093 0.143 0.057 0.303 0.021 0.576 0.020 0.594 0.012 0.998
ZTF_g     18.537 -19.820 -20.280 -18.854 -20.841 -17.019 -20.846 -17.008 -20.895 -16.711 0.255 0.100 0.465 0.039 0.903 0.037 0.932 0.023 1.540
ZTF_g     23.598 -19.762 -20.189 -18.764 -20.732 -16.935 -20.737 -16.925 -20.809 -16.523 0.347 0.154 0.596 0.063 1.091 0.061 1.104 0.038 1.729
ZTF_g     28.659 -19.669 -20.079 -18.676 -20.598 -16.979 -20.612 -16.964 -20.714 -16.743 0.430 0.197 0.726 0.073 1.280 0.073 1.289 0.056 1.455
ZTF_g     33.720 -19.617 -19.971 -18.719 -20.500 -16.871 -20.511 -16.865 -20.614 -16.618 0.509 0.218 0.859 0.078 1.402 0.077 1.426 0.073 1.728
ZTF_g     38.780 -19.566 -19.862 -18.690 -20.414 -16.818 -20.420 -16.814 -20.510 -16.527 0.595 0.264 0.952 0.080 1.440 0.079 1.443 0.060 1.893
ZTF_g     43.841 -19.521 -19.766 -18.770 -20.317 -16.782 -20.321 -16.779 -20.407 -16.453 0.677 0.298 1.023 0.097 1.370 0.095 1.394 0.059 1.481
ZTF_g     48.902 -19.448 -19.711 -18.633 -20.236 -16.746 -20.237 -16.743 -20.306 -16.375 0.787 0.299 1.094 0.122 1.499 0.071 1.502 0.064 2.031
ZTF_g     53.963 -19.392 -19.658 -18.551 -20.204 -16.705 -20.206 -16.700 -20.223 -16.292 0.891 0.365 1.183 0.169 1.558 0.078 1.563 0.072 2.009
ZTF_g     59.024 -19.302 -19.630 -18.513 -20.128 -16.645 -20.143 -16.639 -20.197 -16.185 0.948 0.360 1.251 0.134 1.587 0.090 1.593 0.079 2.005
ZTF_g     64.085 -19.220 -19.591 -18.479 -20.057 -16.583 -20.078 -16.578 -20.147 -16.071 1.020 0.429 1.311 0.114 1.645 0.113 1.649 0.093 1.681
ZTF_g     69.146 -19.202 -19.548 -18.431 -19.978 -16.515 -19.982 -16.508 -20.065 -15.971 1.095 0.476 1.408 0.120 1.721 0.119 1.726 0.113 1.805
ZTF_g     74.207 -19.165 -19.499 -18.388 -19.882 -16.417 -19.886 -16.338 -19.952 -15.816 1.147 0.509 1.516 0.146 1.829 0.145 1.832 0.123 1.843
ZTF_g     79.268 -19.073 -19.450 -18.362 -19.764 -16.321 -19.769 -15.788 -19.816 -15.606 1.193 0.534 1.643 0.169 1.872 0.168 1.878 0.153 1.934
ZTF_g     84.329 -19.005 -19.390 -18.345 -19.606 -16.276 -19.610 -15.575 -19.703 -15.478 1.236 0.564 1.772 0.167 1.976 0.166 1.978 0.154 2.031
ZTF_g     89.390 -18.953 -19.316 -18.351 -19.566 -16.275 -19.567 -15.470 -19.579 -15.424 1.254 0.587 1.781 0.151 2.029 0.150 2.039 0.136 2.085
ZTF_g     94.451 -18.886 -19.293 -18.350 -19.582 -16.301 -19.583 -15.411 -19.590 -15.281 1.238 0.618 1.787 0.133 2.125 0.132 2.128 0.125 2.228
ZTF_g     99.512 -18.862 -19.250 -18.370 -19.580 -15.476 -19.581 -15.238 -19.590 -15.008 1.157 0.619 1.840 0.135 2.258 0.133 2.272 0.125 2.501
ZTF_g    104.573 -18.842 -19.223 -18.393 -19.538 -16.380 -19.542 -16.378 -19.574 -14.851 1.143 0.589 1.879 0.177 2.316 0.173 2.319 0.140 2.658
ZTF_g    109.634 -18.792 -19.208 -18.446 -19.461 -16.351 -19.467 -16.345 -19.524 -16.272 1.148 0.589 1.900 0.254 2.391 0.248 2.393 0.191 2.433
ZTF_g    114.695 -18.759 -19.198 -18.445 -19.354 -17.968 -19.362 -17.964 -19.435 -16.251 1.159 0.594 1.902 0.361 2.471 0.353 2.474 0.280 2.588
ZTF_g    119.756 -18.747 -19.101 -18.433 -19.249 -17.909 -19.249 -17.906 -19.323 -17.339 1.193 0.633 1.881 0.393 2.484 0.392 2.487 0.382 2.513
ZTF_g    124.817 -18.678 -19.070 -18.385 -19.231 -17.484 -19.231 -17.476 -19.240 -17.379 1.246 0.684 1.927 0.377 2.522 0.375 2.524 0.359 2.534
ZTF_g    129.878 -18.654 -19.065 -18.344 -19.195 -17.866 -19.196 -17.865 -19.209 -17.372 1.274 0.719 1.992 0.350 2.537 0.348 2.537 0.331 2.541
ZTF_g    134.939 -18.614 -19.070 -18.287 -19.139 -17.363 -19.141 -17.363 -19.156 -17.361 1.234 0.767 2.041 0.322 2.545 0.320 2.546 0.305 2.563
ZTF_g    140.000 -18.599 -18.995 -18.252 -19.156 -17.377 -19.156 -17.376 -19.158 -17.365 1.216 0.792 2.078 0.298 2.581 0.296 2.584 0.287 2.627
ZTF_g    145.061 -18.615 -18.881 -18.217 -19.017 -17.391 -19.018 -17.391 -19.154 -17.384 1.405 0.827 2.069 0.283 2.662 0.282 2.668 0.281 2.739
ZTF_g    150.122 -18.612 -18.842 -18.184 -18.985 -17.390 -18.986 -17.389 -18.999 -17.382 1.450 0.832 2.180 0.290 2.787 0.289 2.795 0.282 2.882
ZTF_g    155.183 -18.562 -18.804 -18.151 -19.018 -17.379 -19.018 -17.378 -19.037 -17.374 1.468 0.824 2.260 0.316 2.928 0.314 2.936 0.296 3.014
ZTF_g    160.244 -18.487 -18.755 -18.078 -19.052 -17.060 -19.054 -17.053 -19.082 -16.977 1.592 0.872 2.313 0.356 3.047 0.353 3.053 0.327 3.101
ZTF_g    165.305 -18.432 -18.722 -17.965 -19.097 -16.957 -19.099 -16.951 -19.107 -16.885 1.473 0.908 2.371 0.398 3.117 0.396 3.119 0.368 3.128
ZTF_g    170.366 -18.368 -18.681 -17.931 -19.078 -17.279 -19.082 -17.279 -19.105 -16.715 1.473 0.940 2.426 0.442 3.125 0.439 3.126 0.414 3.128
ZTF_g    175.427 -18.323 -18.679 -17.657 -18.964 -16.652 -18.972 -16.642 -19.041 -16.530 1.635 0.950 2.439 0.480 3.122 0.478 3.122 0.456 3.123
ZTF_g    180.488 -18.294 -18.680 -17.648 -18.879 -16.470 -18.881 -16.463 -18.910 -16.429 1.607 0.963 2.466 0.510 3.124 0.508 3.125 0.490 3.129
ZTF_g    185.549 -18.260 -18.653 -17.650 -18.811 -16.526 -18.812 -16.515 -18.838 -16.435 1.619 1.027 2.604 0.537 3.131 0.535 3.131 0.519 3.136
ZTF_g    190.610 -18.237 -18.619 -17.663 -18.844 -16.757 -18.849 -16.745 -18.905 -16.609 1.691 1.096 2.614 0.564 3.141 0.563 3.143 0.545 3.166
ZTF_g    195.671 -18.169 -18.591 -17.649 -18.940 -16.869 -18.945 -16.868 -18.984 -16.813 1.737 1.092 2.521 0.597 3.187 0.595 3.192 0.574 3.248
ZTF_g    200.732 -18.208 -18.561 -17.616 -18.989 -16.850 -18.990 -16.844 -18.994 -16.746 1.784 1.103 2.628 0.632 3.287 0.630 3.294 0.608 3.368
ZTF_g    205.793 -18.250 -18.543 -17.572 -18.948 -16.673 -18.951 -16.659 -18.978 -16.519 1.812 1.116 2.728 0.662 3.405 0.660 3.411 0.642 3.464
ZTF_g    210.854 -18.253 -18.536 -17.663 -18.907 -17.356 -18.909 -17.352 -18.932 -16.907 1.818 1.143 2.595 0.681 3.218 0.680 3.226 0.668 3.498
ZTF_g    215.915 -18.278 -18.562 -17.843 -18.857 -17.319 -18.860 -17.315 -18.888 -17.288 1.666 1.157 2.467 0.698 3.250 0.696 3.258 0.687 3.344
ZTF_g    220.976 -18.302 -18.569 -17.759 -18.806 -16.495 -18.808 -16.495 -18.830 -16.481 1.667 1.208 2.493 0.725 3.029 0.724 3.031 0.707 3.040
ZTF_g    226.037 -18.243 -18.641 -17.718 -18.786 -16.463 -18.787 -16.458 -18.824 -16.401 1.635 1.238 2.594 0.767 2.953 0.765 2.955 0.741 2.991
ZTF_g    231.098 -18.215 -18.528 -17.652 -18.877 -16.358 -18.881 -16.354 -18.911 -16.327 1.648 1.155 2.722 0.815 3.009 0.813 3.010 0.787 3.028
ZTF_g    236.159 -18.180 -18.492 -17.601 -18.915 -16.325 -18.916 -16.325 -18.919 -16.322 1.715 1.275 2.721 0.853 3.085 0.852 3.093 0.833 3.223
ZTF_g    241.220 -18.117 -18.470 -17.566 -18.851 -16.351 -18.856 -16.349 -18.897 -16.334 1.741 1.305 2.641 0.869 3.098 0.868 3.102 0.862 3.247
ZTF_g    246.280 -18.054 -18.446 -17.558 -18.759 -16.395 -18.760 -16.393 -18.791 -16.369 1.793 1.346 2.592 0.870 2.944 0.870 2.946 0.869 2.970
ZTF_g    251.341 -18.069 -18.420 -17.487 -18.695 -16.394 -18.697 -16.391 -18.721 -16.348 1.870 1.382 2.554 0.886 2.945 0.885 2.948 0.873 2.991
ZTF_g    256.402 -18.008 -18.370 -17.457 -18.688 -16.305 -18.689 -16.300 -18.706 -16.252 1.961 1.411 2.465 0.930 3.034 0.927 3.039 0.901 3.087
ZTF_g    261.463 -17.976 -18.381 -17.425 -18.731 -16.216 -18.733 -16.212 -18.756 -16.173 2.004 1.417 2.453 0.970 3.151 0.969 3.154 0.955 3.314
ZTF_g    266.524 -17.917 -18.370 -17.412 -18.758 -16.136 -18.759 -16.133 -18.762 -16.110 2.086 1.464 2.493 0.957 3.300 0.956 3.300 0.953 3.319
ZTF_g    271.585 -17.907 -18.345 -17.404 -18.683 -16.139 -18.688 -16.134 -18.733 -16.110 2.209 1.509 2.721 1.032 3.380 1.027 3.387 0.982 3.494
ZTF_g    276.646 -17.847 -18.310 -17.522 -18.553 -16.322 -18.554 -16.313 -18.612 -16.217 2.185 1.475 2.581 1.155 3.060 1.153 3.063 1.103 3.521
ZTF_g    281.707 -17.837 -18.240 -17.488 -18.573 -16.465 -18.574 -16.464 -18.586 -16.419 2.218 1.448 2.621 1.217 3.103 1.215 3.106 1.197 3.133
ZTF_g    286.768 -17.844 -18.166 -17.371 -18.598 -16.423 -18.599 -16.419 -18.605 -16.382 2.187 1.486 2.585 1.239 3.187 1.238 3.193 1.230 3.263
ZTF_g    291.829 -17.823 -18.139 -17.347 -18.609 -16.374 -18.609 -16.373 -18.610 -16.369 2.272 1.462 2.636 1.238 3.343 1.238 3.346 1.232 3.368
ZTF_g    296.890 -17.808 -18.220 -17.198 -18.603 -16.439 -18.604 -16.436 -18.608 -16.401 2.312 1.424 2.675 1.224 3.367 1.224 3.367 1.220 3.487
ZTF_g    301.951 -17.752 -18.340 -17.181 -18.579 -16.467 -18.580 -16.466 -18.591 -16.439 2.326 1.387 2.727 1.219 3.332 1.219 3.332 1.203 3.515
ZTF_g    307.012 -17.610 -18.440 -17.156 -18.533 -16.349 -18.535 -16.342 -18.553 -16.258 2.344 1.285 2.938 1.173 3.358 1.172 3.359 1.168 3.362
ZTF_g    312.073 -17.663 -18.444 -17.093 -18.496 -16.121 -18.497 -16.113 -18.523 -16.044 2.321 1.342 2.876 1.180 3.334 1.178 3.334 1.169 3.346
ZTF_g    317.134 -17.623 -18.356 -17.300 -18.557 -16.028 -18.559 -16.027 -18.574 -16.018 2.391 1.594 2.915 1.237 3.362 1.234 3.365 1.210 3.405
ZTF_g    322.195 -17.798 -18.279 -17.129 -18.588 -16.158 -18.589 -16.153 -18.591 -16.092 2.213 1.593 3.005 1.290 3.483 1.289 3.488 1.272 3.529
ATLAS_c  -42.195 -18.756 -19.678 -18.196 -20.296 -17.495 -20.300 -17.477 -20.339 -17.107 1.074 0.375 2.044 0.097 2.857 0.094 2.881 0.071 3.290
ATLAS_c  -37.134 -18.919 -19.759 -18.347 -20.381 -17.304 -20.386 -17.277 -20.428 -16.458 0.903 0.326 1.984 0.171 2.649 0.169 2.681 0.151 3.654
ATLAS_c  -32.073 -19.140 -19.774 -18.355 -20.473 -16.689 -20.476 -16.634 -20.513 -15.939 0.784 0.297 1.825 0.142 2.808 0.139 2.848 0.109 3.420
ATLAS_c  -27.012 -19.432 -19.868 -18.725 -20.581 -17.104 -20.584 -17.077 -20.725 -16.545 0.607 0.253 1.505 0.105 2.846 0.102 2.910 0.074 4.264
ATLAS_c  -21.951 -19.607 -20.066 -18.815 -20.744 -16.612 -20.758 -16.532 -20.878 -15.056 0.473 0.185 1.351 0.071 2.464 0.070 2.484 0.046 3.518
ATLAS_c  -16.890 -19.817 -20.240 -18.864 -20.871 -17.135 -20.893 -17.091 -20.986 -15.705 0.280 0.114 0.825 0.041 1.652 0.040 1.701 0.025 2.361
ATLAS_c  -11.829 -19.928 -20.375 -18.895 -21.013 -16.979 -21.018 -16.964 -21.065 -16.559 0.130 0.056 0.428 0.019 1.177 0.019 1.204 0.011 1.809
ATLAS_c   -6.768 -20.032 -20.519 -19.063 -21.093 -17.369 -21.096 -17.336 -21.170 -16.984 0.040 0.015 0.121 0.006 0.361 0.005 0.376 0.002 0.635
ATLAS_c   -1.707 -20.076 -20.577 -19.430 -21.113 -17.551 -21.113 -17.541 -21.199 -17.057 0.002 0.000 0.012 0.000 0.045 0.000 0.047 0.000 0.103
ATLAS_c    3.354 -20.069 -20.566 -19.400 -21.110 -17.527 -21.111 -17.516 -21.197 -17.042 0.008 0.002 0.026 0.000 0.074 0.000 0.076 0.000 0.141
ATLAS_c    8.415 -20.028 -20.516 -19.200 -21.085 -17.394 -21.089 -17.378 -21.159 -16.962 0.048 0.020 0.122 0.008 0.283 0.008 0.290 0.004 0.485
ATLAS_c   13.476 -19.952 -20.436 -19.037 -21.026 -17.236 -21.030 -17.225 -21.088 -16.838 0.118 0.049 0.251 0.021 0.544 0.020 0.562 0.012 0.998
ATLAS_c   18.537 -19.885 -20.343 -18.933 -20.944 -17.035 -20.949 -16.979 -20.991 -16.710 0.206 0.087 0.405 0.039 0.822 0.037 0.848 0.024 1.540
ATLAS_c   23.598 -19.851 -20.259 -18.878 -20.850 -17.092 -20.855 -17.083 -20.912 -16.521 0.281 0.123 0.530 0.050 0.936 0.050 0.959 0.039 1.730
ATLAS_c   28.659 -19.784 -20.137 -18.803 -20.742 -17.494 -20.751 -17.462 -20.827 -16.925 0.355 0.160 0.646 0.061 1.128 0.060 1.137 0.053 1.246
ATLAS_c   33.720 -19.717 -20.043 -18.911 -20.620 -17.287 -20.639 -17.238 -20.739 -16.813 0.433 0.182 0.745 0.081 1.295 0.080 1.308 0.065 1.480
ATLAS_c   38.780 -19.644 -20.005 -18.876 -20.501 -17.338 -20.512 -17.330 -20.648 -16.729 0.515 0.221 0.850 0.090 1.374 0.087 1.395 0.066 1.799
ATLAS_c   43.841 -19.600 -19.956 -18.756 -20.419 -17.272 -20.475 -17.266 -20.558 -16.663 0.605 0.260 0.906 0.124 1.555 0.122 1.564 0.065 1.938
ATLAS_c   48.902 -19.548 -19.911 -18.642 -20.386 -17.213 -20.396 -17.208 -20.470 -16.605 0.704 0.293 0.981 0.128 1.589 0.128 1.589 0.090 1.931
ATLAS_c   53.963 -19.477 -19.860 -18.686 -20.333 -17.155 -20.336 -17.149 -20.385 -16.542 0.794 0.332 1.060 0.151 1.563 0.146 1.569 0.130 1.833
ATLAS_c   59.024 -19.416 -19.779 -18.720 -20.263 -17.087 -20.266 -17.080 -20.307 -16.458 0.866 0.345 1.150 0.208 1.484 0.201 1.489 0.151 1.940
ATLAS_c   64.085 -19.346 -19.686 -18.696 -20.182 -17.010 -20.185 -17.002 -20.233 -16.368 0.934 0.388 1.199 0.250 1.486 0.248 1.489 0.206 1.560
ATLAS_c   69.146 -19.295 -19.624 -18.649 -20.084 -16.915 -20.088 -16.906 -20.154 -16.274 1.009 0.434 1.280 0.270 1.570 0.267 1.575 0.243 1.659
ATLAS_c   74.207 -19.260 -19.587 -18.635 -19.979 -16.800 -19.987 -16.549 -20.066 -16.119 1.056 0.471 1.355 0.300 1.596 0.240 1.599 0.226 1.687
ATLAS_c   79.268 -19.154 -19.493 -18.598 -19.889 -16.709 -19.894 -16.090 -19.960 -15.923 1.151 0.527 1.507 0.332 1.660 0.227 1.702 0.224 1.776
ATLAS_c   84.329 -19.066 -19.397 -18.580 -19.767 -16.669 -19.772 -15.897 -19.835 -15.816 1.170 0.569 1.608 0.348 1.758 0.247 1.785 0.228 1.818
ATLAS_c   89.390 -19.033 -19.376 -18.562 -19.624 -16.663 -19.629 -15.810 -19.687 -15.775 1.213 0.578 1.679 0.399 1.814 0.286 1.821 0.252 1.826
ATLAS_c   94.451 -19.033 -19.355 -18.532 -19.528 -16.660 -19.531 -15.766 -19.559 -15.660 1.144 0.616 1.710 0.434 1.862 0.338 1.864 0.294 1.912
ATLAS_c   99.512 -18.982 -19.330 -18.530 -19.457 -16.627 -19.462 -15.630 -19.507 -15.428 1.136 0.570 1.817 0.467 1.967 0.392 1.970 0.346 2.143
ATLAS_c  104.573 -18.926 -19.313 -18.524 -19.405 -16.541 -19.406 -15.389 -19.449 -15.097 1.098 0.587 1.864 0.483 2.111 0.442 2.183 0.400 2.474
ATLAS_c  109.634 -18.911 -19.271 -18.506 -19.360 -16.488 -19.361 -16.477 -19.387 -14.926 1.088 0.614 1.920 0.459 2.078 0.457 2.080 0.426 2.646
ATLAS_c  114.695 -18.895 -19.254 -18.489 -19.314 -16.387 -19.316 -16.373 -19.337 -16.225 1.121 0.631 1.959 0.417 2.177 0.413 2.182 0.384 2.264
ATLAS_c  119.756 -18.864 -19.228 -18.477 -19.276 -17.537 -19.276 -17.530 -19.302 -16.167 1.164 0.633 1.947 0.378 2.296 0.377 2.302 0.370 2.400
ATLAS_c  124.817 -18.801 -19.192 -18.459 -19.263 -17.660 -19.264 -17.654 -19.275 -17.585 1.191 0.662 1.970 0.388 2.430 0.386 2.443 0.372 2.570
ATLAS_c  129.878 -18.814 -19.159 -18.443 -19.226 -18.053 -19.227 -18.052 -19.250 -16.904 1.194 0.688 1.936 0.430 2.287 0.427 2.291 0.397 2.365
ATLAS_c  134.939 -18.798 -19.118 -18.397 -19.209 -16.109 -19.210 -16.109 -19.214 -16.091 1.205 0.745 1.996 0.488 2.380 0.484 2.381 0.446 2.400
ATLAS_c  140.000 -18.715 -19.053 -18.351 -19.157 -16.104 -19.159 -16.101 -19.211 -16.032 1.357 0.810 2.075 0.547 2.504 0.543 2.515 0.505 2.618
ATLAS_c  145.061 -18.705 -18.971 -18.339 -19.094 -17.732 -19.096 -17.729 -19.123 -15.996 1.406 0.801 2.028 0.592 2.436 0.589 2.440 0.559 2.493
ATLAS_c  150.122 -18.667 -18.950 -18.313 -19.077 -17.776 -19.079 -17.775 -19.104 -17.749 1.457 0.789 2.097 0.629 2.509 0.626 2.518 0.602 2.612
ATLAS_c  155.183 -18.646 -18.904 -18.255 -19.109 -17.668 -19.110 -17.660 -19.116 -16.315 1.537 0.810 2.193 0.645 2.641 0.644 2.650 0.638 2.736
ATLAS_c  160.244 -18.565 -18.860 -18.137 -19.061 -16.327 -19.062 -16.326 -19.100 -16.319 1.652 0.863 2.287 0.686 2.755 0.684 2.762 0.658 2.819
ATLAS_c  165.305 -18.474 -18.862 -17.870 -19.014 -16.336 -19.015 -16.335 -19.040 -16.329 1.565 0.900 2.338 0.744 2.831 0.742 2.834 0.718 2.854
ATLAS_c  170.366 -18.415 -18.822 -17.884 -18.978 -16.337 -18.979 -16.337 -18.988 -16.335 1.629 0.947 2.370 0.804 2.857 0.802 2.858 0.783 2.863
ATLAS_c  175.427 -18.416 -18.799 -17.791 -18.971 -16.332 -18.972 -16.331 -18.977 -16.319 1.614 0.984 2.349 0.828 2.865 0.828 2.865 0.823 2.872
ATLAS_c  180.488 -18.378 -18.745 -17.786 -18.939 -16.313 -18.942 -16.312 -18.965 -16.292 1.625 1.035 2.460 0.850 2.876 0.849 2.876 0.835 2.885
ATLAS_c  185.549 -18.348 -18.745 -17.763 -18.887 -16.285 -18.889 -16.283 -18.925 -16.259 1.676 1.038 2.606 0.859 2.888 0.858 2.888 0.853 2.896
ATLAS_c  190.610 -18.301 -18.737 -17.758 -18.865 -16.253 -18.866 -16.251 -18.874 -16.226 1.698 1.009 2.651 0.883 2.900 0.883 2.901 0.863 2.923
ATLAS_c  195.671 -18.252 -18.701 -17.645 -18.879 -16.219 -18.881 -16.217 -18.887 -16.189 1.741 1.048 2.707 0.878 2.939 0.877 2.944 0.871 2.988
ATLAS_c  200.732 -18.292 -18.660 -17.788 -18.858 -16.180 -18.859 -16.177 -18.883 -16.143 1.761 1.086 2.635 0.906 3.021 0.903 3.025 0.875 3.077
ATLAS_c  205.793 -18.350 -18.634 -17.772 -18.852 -16.130 -18.854 -16.127 -18.862 -16.080 1.767 1.130 2.542 0.940 3.096 0.939 3.101 0.923 3.140
ATLAS_c  210.854 -18.236 -18.660 -17.709 -18.786 -16.061 -18.792 -16.055 -18.841 -15.987 1.811 1.178 2.482 0.988 3.149 0.986 3.151 0.960 3.165
ATLAS_c  215.915 -18.287 -18.676 -17.733 -18.770 -16.818 -18.770 -16.812 -18.788 -15.938 1.839 1.216 2.618 0.977 3.167 0.976 3.168 0.967 3.172
ATLAS_c  220.976 -18.240 -18.668 -17.636 -18.794 -16.879 -18.794 -16.879 -18.797 -16.863 1.808 1.250 2.613 0.964 3.174 0.963 3.174 0.955 3.288
ATLAS_c  226.037 -18.178 -18.642 -17.570 -18.845 -16.836 -18.852 -16.829 -18.910 -16.738 1.801 1.194 2.668 0.933 3.176 0.929 3.177 0.885 3.221
ATLAS_c  231.098 -18.091 -18.616 -17.573 -18.928 -16.692 -18.930 -16.682 -18.935 -16.596 1.859 1.196 2.723 0.873 3.178 0.870 3.178 0.852 3.182
ATLAS_c  236.159 -18.099 -18.586 -17.521 -18.885 -16.573 -18.891 -16.568 -18.928 -16.538 1.970 1.259 2.803 0.862 3.188 0.860 3.188 0.851 3.206
ATLAS_c  241.220 -18.118 -18.544 -17.479 -18.800 -16.542 -18.801 -16.540 -18.853 -16.536 1.968 1.291 2.805 0.908 3.238 0.904 3.240 0.870 3.271
ATLAS_c  246.280 -18.109 -18.499 -17.461 -18.605 -16.557 -18.606 -16.557 -18.703 -16.548 2.045 1.347 2.917 0.981 3.302 0.975 3.308 0.925 3.382
ATLAS_c  251.341 -18.109 -18.405 -17.519 -18.568 -16.546 -18.569 -16.544 -18.580 -16.515 2.056 1.368 2.750 1.061 3.277 1.056 3.277 1.003 3.422
ATLAS_c  256.402 -18.068 -18.371 -17.567 -18.543 -16.503 -18.543 -16.502 -18.553 -16.499 2.085 1.315 2.555 1.107 3.257 1.106 3.257 1.084 3.267
ATLAS_c  261.463 -18.025 -18.321 -17.550 -18.519 -16.497 -18.519 -16.495 -18.527 -16.472 2.124 1.346 2.531 1.151 3.259 1.150 3.260 1.132 3.288
ATLAS_c  266.524 -18.050 -18.359 -17.541 -18.493 -16.448 -18.496 -16.445 -18.519 -16.422 2.163 1.430 2.453 1.187 3.328 1.185 3.335 1.166 3.438
ATLAS_c  271.585 -18.004 -18.317 -17.536 -18.458 -16.450 -18.460 -16.445 -18.476 -16.421 2.205 1.488 2.471 1.208 3.062 1.208 3.064 1.200 3.553
ATLAS_c  276.646 -17.948 -18.278 -17.539 -18.482 -16.572 -18.482 -16.566 -18.485 -16.492 2.225 1.512 2.498 1.205 2.975 1.204 2.977 1.202 2.999
ATLAS_c  281.707 -17.902 -18.203 -17.514 -18.427 -16.629 -18.432 -16.628 -18.470 -16.611 2.233 1.589 2.522 1.204 3.048 1.204 3.053 1.202 3.347
ATLAS_c  286.768 -17.829 -18.158 -17.456 -18.325 -16.594 -18.327 -16.590 -18.373 -16.558 2.234 1.642 2.557 1.219 3.358 1.218 3.361 1.208 3.382
ATLAS_c  291.829 -17.813 -18.134 -17.426 -18.315 -16.559 -18.317 -16.557 -18.355 -16.552 2.254 1.651 2.500 1.331 3.230 1.328 3.231 1.290 3.233
ATLAS_c  296.890 -17.794 -18.112 -17.357 -18.413 -16.604 -18.418 -16.602 -18.470 -16.582 2.293 1.697 2.567 1.234 3.301 1.229 3.323 1.177 3.561
ATLAS_c  301.951 -17.773 -18.054 -17.374 -18.525 -16.581 -18.529 -16.577 -18.559 -16.519 2.351 1.773 2.619 1.121 3.306 1.118 3.307 1.088 3.312
ATLAS_c  307.012 -17.691 -17.970 -17.319 -18.576 -16.404 -18.576 -16.395 -18.578 -16.291 2.409 1.866 2.692 1.071 3.267 1.070 3.269 1.068 3.294
ATLAS_c  312.073 -17.699 -18.038 -17.268 -18.550 -16.197 -18.552 -16.191 -18.572 -16.167 2.384 1.739 2.792 1.097 3.300 1.094 3.302 1.075 3.321
ATLAS_c  317.134 -17.686 -18.105 -17.193 -18.480 -16.242 -18.484 -16.234 -18.517 -16.175 2.346 1.774 2.727 1.166 3.369 1.163 3.376 1.130 3.452
ATLAS_c  322.195 -17.685 -18.186 -17.101 -18.423 -16.394 -18.425 -16.391 -18.444 -16.335 2.336 1.570 2.935 1.223 3.547 1.222 3.551 1.202 3.583
Gaia_G   -47.256 -18.802 -19.622 -18.106 -19.895 -17.425 -19.900 -17.408 -19.950 -17.043 0.878 0.380 2.218 0.145 2.745 0.137 2.751 0.070 3.098
Gaia_G   -42.195 -18.941 -19.707 -18.020 -20.013 -17.357 -20.018 -17.317 -20.073 -16.496 1.038 0.349 2.299 0.026 2.960 0.024 2.992 0.013 3.583
Gaia_G   -37.134 -19.080 -19.790 -18.378 -20.186 -16.379 -20.190 -16.341 -20.370 -15.902 0.880 0.331 2.030 0.051 3.022 0.047 3.080 0.016 4.149
Gaia_G   -32.073 -19.318 -19.853 -18.262 -20.452 -17.017 -20.469 -16.986 -20.632 -16.488 0.709 0.299 1.893 0.126 3.210 0.124 3.249 0.083 4.268
Gaia_G   -27.012 -19.540 -19.967 -18.848 -20.667 -17.657 -20.682 -17.614 -20.818 -15.736 0.515 0.227 1.441 0.110 2.500 0.108 2.530 0.078 3.900
Gaia_G   -21.951 -19.775 -20.168 -19.038 -20.715 -16.546 -20.845 -16.478 -20.954 -15.041 0.365 0.172 1.024 0.073 2.568 0.071 2.612 0.048 3.586
Gaia_G   -16.890 -19.940 -20.362 -19.016 -20.927 -16.904 -20.965 -16.861 -21.051 -16.003 0.230 0.106 0.627 0.042 1.549 0.042 1.576 0.026 2.188
Gaia_G   -11.829 -20.003 -20.471 -19.006 -21.076 -17.216 -21.080 -17.195 -21.127 -16.555 0.112 0.050 0.352 0.020 1.123 0.019 1.159 0.011 1.761
Gaia_G    -6.768 -20.109 -20.567 -19.229 -21.149 -17.530 -21.151 -17.522 -21.225 -17.387 0.034 0.013 0.103 0.005 0.348 0.005 0.361 0.002 0.615
Gaia_G    -1.707 -20.141 -20.591 -19.341 -21.165 -17.613 -21.166 -17.604 -21.249 -17.570 0.002 0.000 0.010 0.000 0.041 0.000 0.044 0.000 0.099
Gaia_G     3.354 -20.139 -20.587 -19.309 -21.163 -17.594 -21.164 -17.589 -21.247 -17.548 0.007 0.002 0.023 0.000 0.068 0.000 0.072 0.000 0.134
Gaia_G     8.415 -20.106 -20.559 -19.228 -21.142 -17.516 -21.145 -17.510 -21.216 -17.437 0.043 0.017 0.101 0.007 0.271 0.007 0.279 0.004 0.484
Gaia_G    13.476 -20.057 -20.472 -19.164 -21.101 -17.373 -21.104 -17.367 -21.161 -17.249 0.101 0.044 0.220 0.017 0.528 0.017 0.539 0.013 0.997
Gaia_G    18.537 -20.008 -20.388 -19.053 -21.037 -17.140 -21.040 -17.124 -21.092 -16.708 0.165 0.076 0.359 0.028 0.756 0.027 0.778 0.021 1.540
Gaia_G    23.598 -19.957 -20.298 -19.028 -20.962 -17.049 -20.966 -17.030 -21.012 -16.519 0.237 0.109 0.502 0.043 0.869 0.042 0.879 0.030 1.729
Gaia_G    28.659 -19.891 -20.215 -19.009 -20.882 -17.133 -20.886 -17.122 -20.926 -16.735 0.317 0.135 0.588 0.065 1.006 0.064 1.012 0.047 1.193
Gaia_G    33.720 -19.817 -20.153 -19.054 -20.806 -17.084 -20.809 -17.074 -20.847 -16.672 0.390 0.168 0.673 0.092 1.107 0.090 1.125 0.075 1.420
Gaia_G    38.780 -19.752 -20.095 -19.080 -20.730 -17.738 -20.734 -17.728 -20.772 -16.926 0.467 0.205 0.761 0.120 1.069 0.119 1.083 0.102 1.527
Gaia_G    43.841 -19.700 -20.046 -19.026 -20.648 -17.638 -20.652 -17.628 -20.693 -16.866 0.546 0.245 0.829 0.145 1.208 0.144 1.213 0.127 1.652
Gaia_G    48.902 -19.667 -19.993 -18.963 -20.564 -17.540 -20.567 -17.532 -20.606 -16.826 0.612 0.288 0.910 0.165 1.245 0.165 1.264 0.153 1.651
Gaia_G    53.963 -19.585 -19.920 -18.913 -20.480 -17.453 -20.483 -17.444 -20.526 -16.780 0.671 0.328 1.002 0.185 1.254 0.184 1.263 0.173 1.673
Gaia_G    59.024 -19.489 -19.837 -18.862 -20.400 -17.361 -20.403 -17.352 -20.451 -16.713 0.755 0.379 1.062 0.213 1.347 0.210 1.356 0.187 1.793
Gaia_G    64.085 -19.429 -19.770 -18.887 -20.327 -17.261 -20.330 -17.251 -20.374 -16.637 0.838 0.425 1.105 0.209 1.379 0.206 1.384 0.197 1.452
Gaia_G    69.146 -19.378 -19.728 -18.810 -20.273 -17.149 -20.274 -17.139 -20.296 -16.538 0.924 0.464 1.173 0.207 1.442 0.206 1.456 0.178 1.559
Gaia_G    74.207 -19.319 -19.683 -18.767 -20.189 -17.030 -20.228 -17.022 -20.266 -16.376 0.981 0.514 1.268 0.216 1.454 0.186 1.457 0.166 1.670
Gaia_G    79.268 -19.280 -19.594 -18.691 -20.074 -16.949 -20.184 -16.355 -20.234 -16.205 1.052 0.542 1.374 0.231 1.516 0.177 1.681 0.166 1.750
Gaia_G    84.329 -19.219 -19.545 -18.645 -19.940 -16.909 -20.096 -16.188 -20.174 -16.127 1.105 0.528 1.458 0.255 1.583 0.210 1.725 0.180 1.790
Gaia_G    89.390 -19.174 -19.502 -18.676 -19.784 -16.886 -20.003 -16.124 -20.081 -16.100 1.128 0.528 1.523 0.289 1.662 0.262 1.793 0.216 1.814
Gaia_G    94.451 -19.132 -19.472 -18.687 -19.612 -16.855 -19.930 -16.093 -19.991 -16.002 1.123 0.560 1.582 0.332 1.724 0.327 1.817 0.271 1.844
Gaia_G    99.512 -19.071 -19.442 -18.693 -19.542 -16.795 -19.858 -15.979 -19.919 -15.784 1.108 0.597 1.632 0.388 1.865 0.386 1.868 0.337 1.909
Gaia_G   104.573 -19.050 -19.420 -18.673 -19.627 -16.682 -19.777 -15.745 -19.847 -15.423 1.114 0.621 1.665 0.443 1.974 0.440 1.982 0.403 2.208
Gaia_G   109.634 -19.068 -19.367 -18.624 -19.701 -16.536 -19.705 -16.519 -19.763 -14.903 1.128 0.655 1.713 0.467 2.165 0.466 2.181 0.461 2.728
Gaia_G   114.695 -19.056 -19.321 -18.599 -19.660 -16.485 -19.662 -16.467 -19.695 -16.274 1.136 0.649 1.768 0.501 2.215 0.482 2.233 0.470 2.426
Gaia_G   119.756 -18.971 -19.285 -18.550 -19.623 -16.246 -19.626 -16.230 -19.655 -16.119 1.181 0.628 1.817 0.507 2.454 0.505 2.470 0.485 2.581
Gaia_G   124.817 -18.926 -19.261 -18.503 -19.576 -16.176 -19.580 -16.166 -19.616 -16.113 1.177 0.655 1.843 0.533 2.525 0.531 2.534 0.510 2.587
Gaia_G   129.878 -18.900 -19.231 -18.477 -19.523 -16.309 -19.527 -16.301 -19.567 -16.197 1.121 0.690 1.852 0.554 2.391 0.553 2.399 0.536 2.503
Gaia_G   134.939 -18.836 -19.168 -18.425 -19.447 -16.354 -19.453 -16.354 -19.508 -16.329 1.202 0.733 1.938 0.571 2.346 0.570 2.346 0.558 2.371
Gaia_G   140.000 -18.809 -19.117 -18.374 -19.353 -16.339 -19.359 -16.334 -19.427 -16.228 1.295 0.763 1.992 0.586 2.361 0.585 2.366 0.574 2.472
Gaia_G   145.061 -18.780 -19.079 -18.329 -19.267 -16.663 -19.272 -16.662 -19.335 -16.058 1.345 0.793 2.039 0.605 2.173 0.604 2.178 0.589 2.642
Gaia_G   150.122 -18.736 -19.048 -18.267 -19.237 -16.690 -19.239 -16.689 -19.254 -16.678 1.380 0.812 2.036 0.624 2.613 0.623 2.625 0.609 2.769
Gaia_G   155.183 -18.688 -19.053 -18.227 -19.230 -16.702 -19.233 -16.702 -19.252 -16.693 1.293 0.841 2.103 0.619 2.378 0.616 2.385 0.605 2.593
Gaia_G   160.244 -18.646 -18.961 -18.112 -19.188 -16.704 -19.188 -16.704 -19.213 -16.700 1.327 0.875 2.169 0.626 2.452 0.624 2.457 0.607 2.508
Gaia_G   165.305 -18.628 -18.905 -18.026 -19.187 -16.696 -19.188 -16.695 -19.193 -16.671 1.444 0.908 2.285 0.659 2.520 0.658 2.523 0.636 2.548
Gaia_G   170.366 -18.601 -18.889 -17.997 -19.139 -16.661 -19.144 -16.658 -19.180 -16.618 1.549 0.916 2.327 0.667 2.554 0.667 2.556 0.664 2.570
Gaia_G   175.427 -18.633 -18.880 -18.001 -19.062 -16.601 -19.067 -16.597 -19.124 -16.555 1.568 0.934 2.305 0.663 2.575 0.663 2.576 0.661 2.589
Gaia_G   180.488 -18.634 -18.917 -17.978 -19.030 -16.541 -19.030 -16.537 -19.042 -16.505 1.548 0.976 2.377 0.672 2.607 0.671 2.610 0.662 2.630
Gaia_G   185.549 -18.589 -18.920 -17.919 -19.019 -16.495 -19.020 -16.492 -19.029 -16.475 1.547 1.011 2.461 0.696 2.663 0.695 2.672 0.679 2.770
Gaia_G   190.610 -18.552 -18.873 -17.886 -19.014 -16.471 -19.015 -16.470 -19.018 -16.461 1.640 1.050 2.520 0.725 2.805 0.723 2.816 0.705 2.946
Gaia_G   195.671 -18.545 -18.847 -17.905 -19.010 -16.458 -19.011 -16.457 -19.019 -16.446 1.640 1.079 2.543 0.728 2.715 0.728 2.730 0.719 2.988
Gaia_G   200.732 -18.501 -18.813 -17.909 -18.990 -16.440 -18.991 -16.438 -18.999 -16.413 1.666 1.102 2.443 0.713 2.738 0.711 2.742 0.703 2.953
Gaia_G   205.793 -18.456 -18.764 -17.910 -18.973 -16.400 -18.976 -16.397 -18.994 -16.346 1.658 1.133 2.368 0.724 2.771 0.721 2.773 0.703 2.791
Gaia_G   210.854 -18.531 -18.726 -17.849 -18.932 -16.326 -18.934 -16.319 -18.955 -16.241 1.718 1.200 2.509 0.806 2.847 0.799 2.848 0.742 3.162
Gaia_G   215.915 -18.509 -18.721 -17.822 -18.953 -16.218 -18.955 -16.209 -18.972 -16.123 1.727 1.206 2.571 0.912 3.091 0.906 3.094 0.833 3.129
Gaia_G   220.976 -18.441 -18.690 -17.769 -18.976 -16.101 -18.977 -16.092 -18.981 -16.005 1.769 1.192 2.638 0.939 3.071 0.937 3.071 0.911 3.082
Gaia_G   226.037 -18.397 -18.659 -17.786 -18.972 -16.953 -18.973 -16.940 -18.981 -15.913 1.800 1.192 2.615 0.905 3.074 0.902 3.075 0.881 3.095
Gaia_G   231.098 -18.325 -18.642 -17.787 -18.948 -16.901 -18.950 -16.890 -18.968 -16.795 1.802 1.204 2.621 0.876 3.107 0.874 3.110 0.869 3.142
Gaia_G   236.159 -18.290 -18.623 -17.759 -18.909 -16.755 -18.912 -16.755 -18.939 -15.828 1.834 1.243 2.670 0.895 3.154 0.891 3.157 0.871 3.178
Gaia_G   241.220 -18.260 -18.579 -17.703 -18.860 -15.925 -18.863 -15.920 -18.898 -15.866 1.890 1.293 2.589 0.958 3.183 0.953 3.184 0.905 3.191
Gaia_G   246.280 -18.222 -18.530 -17.593 -18.805 -15.982 -18.808 -15.979 -18.847 -15.941 1.958 1.351 2.728 1.018 3.193 1.017 3.194 0.973 3.204
Gaia_G   251.341 -18.199 -18.509 -17.489 -18.749 -15.997 -18.752 -15.997 -18.790 -15.989 2.012 1.383 2.716 1.038 3.212 1.037 3.213 1.029 3.239
Gaia_G   256.402 -18.189 -18.523 -17.433 -18.696 -15.988 -18.699 -15.986 -18.734 -15.947 2.046 1.353 2.730 1.042 3.256 1.041 3.259 0.986 3.308
Gaia_G   261.463 -18.174 -18.557 -17.328 -18.672 -15.921 -18.673 -15.915 -18.690 -15.830 2.073 1.301 2.777 0.962 3.340 0.958 3.347 0.925 3.440
Gaia_G   266.524 -18.158 -18.518 -17.602 -18.693 -16.742 -18.694 -16.738 -18.698 -15.810 2.095 1.292 2.525 0.922 3.466 0.921 3.478 0.917 3.629
Gaia_G   271.585 -18.114 -18.463 -17.637 -18.645 -16.682 -18.648 -16.679 -18.682 -16.668 2.036 1.301 2.442 0.970 3.173 0.967 3.173 0.933 3.181
Gaia_G   276.646 -18.049 -18.442 -17.567 -18.594 -16.699 -18.594 -16.696 -18.613 -16.672 2.215 1.338 2.526 1.045 3.190 1.044 3.193 1.002 3.238
Gaia_G   281.707 -17.999 -18.382 -17.540 -18.558 -16.730 -18.559 -16.730 -18.584 -16.718 2.145 1.376 2.660 1.036 3.267 1.035 3.274 1.033 3.578
Gaia_G   286.768 -17.935 -18.405 -17.535 -18.516 -16.720 -18.518 -16.720 -18.537 -16.717 2.122 1.398 2.619 1.047 3.056 1.046 3.056 1.036 3.068
Gaia_G   291.829 -17.893 -18.367 -17.485 -18.477 -16.751 -18.477 -16.749 -18.492 -16.726 2.217 1.443 2.873 1.089 3.642 1.086 3.644 1.063 3.655
Gaia_G   296.890 -17.866 -18.342 -17.489 -18.434 -16.773 -18.437 -16.772 -18.459 -16.756 2.267 1.481 2.861 1.143 3.660 1.140 3.660 1.112 3.660
Gaia_G   301.951 -17.831 -18.250 -17.458 -18.359 -16.697 -18.361 -16.690 -18.388 -16.601 2.192 1.528 2.748 1.205 3.657 1.202 3.658 1.173 3.660
Gaia_G   307.012 -17.843 -18.133 -17.426 -18.294 -16.481 -18.295 -16.471 -18.311 -16.380 2.385 1.582 2.760 1.263 3.225 1.261 3.227 1.234 3.256
Gaia_G   312.073 -17.860 -18.110 -17.399 -18.255 -16.365 -18.256 -16.363 -18.266 -16.351 2.330 1.628 2.732 1.312 3.378 1.310 3.388 1.288 3.735
Gaia_G   317.134 -17.805 -18.140 -17.360 -18.238 -16.500 -18.239 -16.493 -18.269 -16.418 2.284 1.638 2.779 1.345 3.780 1.344 3.784 1.329 3.833
Gaia_G   322.195 -17.760 -18.190 -17.287 -18.292 -16.576 -18.293 -16.575 -18.296 -16.559 2.306 1.587 2.932 1.366 3.886 1.366 3.890 1.357 3.923
Gaia_G   327.256 -17.597 -18.164 -17.268 -18.296 -16.499 -18.299 -16.494 -18.324 -16.446 2.425 1.674 3.075 1.319 3.938 1.316 3.939 1.290 3.941
ZTF_r    -47.256 -18.812 -19.553 -18.463 -19.752 -17.717 -19.753 -17.702 -19.780 -17.497 1.010 0.383 1.794 0.234 2.628 0.226 2.667 0.157 3.080
ZTF_r    -42.195 -19.006 -19.733 -18.336 -19.893 -17.526 -19.913 -17.504 -20.112 -16.386 0.952 0.346 1.823 0.110 2.776 0.107 2.811 0.091 3.211
ZTF_r    -37.134 -19.169 -19.760 -18.567 -20.241 -16.672 -20.260 -16.633 -20.436 -15.940 0.771 0.315 1.800 0.122 2.778 0.118 2.805 0.092 3.862
ZTF_r    -32.073 -19.420 -19.878 -18.623 -20.502 -17.365 -20.519 -17.335 -20.672 -16.899 0.609 0.231 1.624 0.131 2.741 0.129 2.791 0.060 3.867
ZTF_r    -27.012 -19.571 -20.034 -18.899 -20.696 -16.910 -20.711 -16.792 -20.842 -15.960 0.472 0.200 1.252 0.076 2.376 0.045 2.411 0.026 3.628
ZTF_r    -21.951 -19.744 -20.179 -18.957 -20.804 -17.065 -20.863 -17.017 -20.968 -15.020 0.345 0.134 0.903 0.063 2.160 0.062 2.200 0.042 2.746
ZTF_r    -16.890 -19.943 -20.377 -19.030 -20.985 -16.862 -20.991 -16.831 -21.058 -16.198 0.203 0.086 0.530 0.042 1.195 0.041 1.222 0.026 1.566
ZTF_r    -11.829 -20.027 -20.495 -19.042 -21.083 -17.143 -21.087 -17.123 -21.122 -16.552 0.099 0.043 0.293 0.018 0.994 0.018 1.033 0.011 1.692
ZTF_r     -6.768 -20.059 -20.573 -19.097 -21.144 -17.507 -21.146 -17.498 -21.183 -17.363 0.031 0.012 0.086 0.004 0.301 0.004 0.317 0.002 0.591
ZTF_r     -1.707 -20.089 -20.618 -19.217 -21.163 -17.639 -21.163 -17.632 -21.200 -17.528 0.002 0.000 0.009 0.000 0.036 0.000 0.038 0.000 0.094
ZTF_r      3.354 -20.081 -20.611 -19.185 -21.161 -17.624 -21.162 -17.616 -21.199 -17.498 0.006 0.001 0.020 0.000 0.067 0.000 0.070 0.000 0.134
ZTF_r      8.415 -20.062 -20.569 -19.087 -21.137 -17.535 -21.139 -17.524 -21.173 -17.345 0.039 0.017 0.093 0.005 0.267 0.005 0.275 0.003 0.483
ZTF_r     13.476 -20.038 -20.499 -19.031 -21.087 -17.359 -21.090 -17.314 -21.119 -17.111 0.091 0.044 0.204 0.014 0.528 0.014 0.538 0.008 0.996
ZTF_r     18.537 -19.959 -20.414 -19.000 -21.021 -16.990 -21.024 -16.970 -21.064 -16.705 0.155 0.077 0.335 0.028 0.758 0.027 0.775 0.017 1.539
ZTF_r     23.598 -19.912 -20.330 -19.047 -20.944 -17.328 -20.948 -17.321 -21.004 -16.524 0.225 0.114 0.446 0.046 0.870 0.045 0.877 0.034 1.720
ZTF_r     28.659 -19.855 -20.246 -19.038 -20.856 -17.500 -20.859 -17.462 -20.936 -17.210 0.298 0.153 0.550 0.066 0.955 0.065 0.960 0.058 1.194
ZTF_r     33.720 -19.789 -20.153 -19.000 -20.806 -17.287 -20.808 -17.238 -20.863 -17.107 0.379 0.197 0.627 0.085 1.032 0.084 1.047 0.074 1.420
ZTF_r     38.780 -19.736 -20.067 -18.915 -20.738 -17.877 -20.741 -17.870 -20.788 -17.020 0.451 0.246 0.709 0.105 0.918 0.103 0.938 0.088 1.391
ZTF_r     43.841 -19.704 -20.031 -18.860 -20.663 -17.757 -20.667 -17.754 -20.715 -16.963 0.532 0.283 0.789 0.130 1.142 0.127 1.164 0.101 1.501
ZTF_r     48.902 -19.621 -19.980 -18.825 -20.587 -17.662 -20.590 -17.652 -20.642 -16.931 0.583 0.325 0.868 0.154 1.129 0.152 1.495 0.113 1.504
ZTF_r     53.963 -19.521 -19.891 -18.794 -20.503 -17.554 -20.507 -17.543 -20.569 -16.889 0.645 0.373 0.943 0.183 1.238 0.180 1.249 0.123 1.581
ZTF_r     59.024 -19.451 -19.845 -18.783 -20.423 -17.434 -20.430 -17.423 -20.495 -16.830 0.701 0.414 1.023 0.157 1.262 0.154 1.273 0.130 1.618
ZTF_r     64.085 -19.406 -19.805 -18.903 -20.335 -17.313 -20.343 -17.302 -20.416 -16.756 0.769 0.447 1.087 0.138 1.340 0.137 1.354 0.119 1.477
ZTF_r     69.146 -19.371 -19.773 -18.716 -20.234 -17.184 -20.242 -17.173 -20.324 -16.649 0.844 0.475 1.154 0.141 1.336 0.141 1.341 0.094 1.605
ZTF_r     74.207 -19.308 -19.709 -18.671 -20.119 -17.059 -20.128 -16.899 -20.220 -16.486 0.913 0.498 1.244 0.150 1.396 0.093 1.481 0.088 1.723
ZTF_r     79.268 -19.290 -19.670 -18.627 -19.986 -16.983 -19.996 -16.464 -20.098 -16.338 0.998 0.516 1.312 0.165 1.480 0.109 1.735 0.091 1.797
ZTF_r     84.329 -19.205 -19.631 -18.586 -19.837 -16.943 -19.848 -16.322 -19.959 -16.280 1.060 0.545 1.400 0.184 1.583 0.149 1.805 0.113 1.838
ZTF_r     89.390 -19.148 -19.599 -18.556 -19.714 -16.916 -19.718 -16.277 -19.804 -16.256 1.125 0.566 1.478 0.215 1.653 0.209 1.843 0.157 1.865
ZTF_r     94.451 -19.127 -19.568 -18.706 -19.629 -16.248 -19.630 -16.244 -19.662 -16.155 1.120 0.527 1.540 0.270 1.869 0.268 1.871 0.222 1.894
ZTF_r     99.512 -19.093 -19.518 -18.670 -19.587 -16.126 -19.588 -16.112 -19.610 -15.923 1.068 0.545 1.601 0.325 1.899 0.323 1.902 0.294 1.945
ZTF_r    104.573 -19.114 -19.453 -18.627 -19.547 -15.875 -19.548 -15.850 -19.563 -15.507 1.076 0.579 1.654 0.378 1.992 0.376 1.998 0.356 2.149
ZTF_r    109.634 -19.145 -19.385 -18.594 -19.507 -16.557 -19.509 -16.539 -19.530 -14.906 1.087 0.618 1.709 0.398 2.221 0.398 2.234 0.393 2.750
ZTF_r    114.695 -19.128 -19.331 -18.572 -19.472 -16.498 -19.474 -16.480 -19.498 -16.288 1.077 0.635 1.734 0.412 2.284 0.411 2.303 0.400 2.495
ZTF_r    119.756 -19.056 -19.283 -18.486 -19.441 -16.248 -19.443 -16.235 -19.466 -16.173 1.107 0.605 1.776 0.434 2.535 0.432 2.548 0.415 2.610
ZTF_r    124.817 -19.005 -19.265 -18.469 -19.410 -16.280 -19.412 -16.269 -19.434 -16.179 1.089 0.579 1.833 0.458 2.503 0.457 2.514 0.439 2.603
ZTF_r    129.878 -18.966 -19.233 -18.369 -19.378 -16.424 -19.380 -16.418 -19.402 -16.316 1.102 0.637 1.896 0.479 2.359 0.477 2.365 0.462 2.467
ZTF_r    134.939 -18.941 -19.173 -18.326 -19.347 -16.443 -19.349 -16.443 -19.371 -16.417 1.150 0.688 1.896 0.495 2.339 0.494 2.340 0.482 2.366
ZTF_r    140.000 -18.894 -19.126 -18.346 -19.316 -16.398 -19.318 -16.389 -19.340 -16.254 1.226 0.707 1.926 0.512 2.385 0.510 2.394 0.498 2.529
ZTF_r    145.061 -18.845 -19.122 -18.334 -19.291 -16.789 -19.293 -16.788 -19.310 -16.068 1.265 0.712 1.960 0.531 2.190 0.529 2.194 0.515 2.714
ZTF_r    150.122 -18.821 -19.102 -18.355 -19.313 -16.798 -19.315 -16.798 -19.327 -16.797 1.222 0.740 2.015 0.544 2.226 0.544 2.228 0.535 2.250
ZTF_r    155.183 -18.788 -19.066 -18.268 -19.298 -16.796 -19.302 -16.795 -19.325 -16.784 1.238 0.782 2.035 0.541 2.283 0.541 2.284 0.541 2.323
ZTF_r    160.244 -18.755 -19.039 -18.208 -19.220 -16.776 -19.221 -16.774 -19.274 -16.745 1.268 0.823 2.072 0.547 2.350 0.546 2.356 0.541 2.415
ZTF_r    165.305 -18.715 -19.013 -18.121 -19.172 -16.727 -19.173 -16.723 -19.189 -16.676 1.316 0.846 2.187 0.556 2.444 0.556 2.450 0.551 2.516
ZTF_r    170.366 -18.697 -19.012 -18.030 -19.137 -16.653 -19.139 -16.648 -19.159 -16.595 1.381 0.893 2.225 0.554 2.548 0.554 2.555 0.546 2.628
ZTF_r    175.427 -18.709 -18.996 -18.003 -19.107 -16.570 -19.109 -16.565 -19.129 -16.524 1.395 0.927 2.283 0.550 2.666 0.549 2.673 0.545 2.753
ZTF_r    180.488 -18.702 -19.000 -18.097 -19.100 -16.509 -19.102 -16.507 -19.113 -16.490 1.402 0.949 2.305 0.603 2.796 0.598 2.804 0.562 2.894
ZTF_r    185.549 -18.701 -18.933 -18.062 -19.106 -16.488 -19.107 -16.488 -19.113 -16.486 1.421 0.975 2.339 0.689 2.542 0.688 2.545 0.634 2.981
ZTF_r    190.610 -18.643 -18.912 -18.033 -19.097 -16.505 -19.098 -16.504 -19.101 -16.492 1.451 1.005 2.404 0.732 2.568 0.730 2.570 0.714 2.622
ZTF_r    195.671 -18.590 -18.857 -18.009 -19.081 -16.520 -19.082 -16.519 -19.095 -16.512 1.480 1.030 2.446 0.764 2.603 0.763 2.605 0.744 2.629
ZTF_r    200.732 -18.539 -18.804 -17.977 -19.019 -16.518 -19.023 -16.517 -19.062 -16.501 1.522 1.060 2.300 0.795 2.639 0.794 2.642 0.774 2.678
ZTF_r    205.793 -18.453 -18.795 -17.849 -18.937 -16.487 -18.937 -16.484 -18.986 -16.439 1.579 1.096 2.531 0.810 2.712 0.810 2.714 0.806 2.742
ZTF_r    210.854 -18.431 -18.778 -17.788 -18.941 -16.414 -18.942 -16.408 -18.953 -16.340 1.620 1.121 2.467 0.823 2.758 0.822 2.762 0.816 2.794
ZTF_r    215.915 -18.387 -18.754 -17.844 -18.956 -16.313 -18.957 -16.305 -18.962 -16.223 1.642 1.149 2.574 0.852 2.805 0.852 2.807 0.842 2.834
ZTF_r    220.976 -18.345 -18.755 -17.815 -18.961 -16.189 -18.962 -16.180 -18.963 -16.085 1.674 1.186 2.565 0.887 2.844 0.886 2.846 0.869 2.874
ZTF_r    226.037 -18.418 -18.762 -17.811 -18.948 -16.041 -18.949 -16.032 -18.959 -15.951 1.660 1.120 2.555 0.919 2.848 0.918 2.849 0.902 2.880
ZTF_r    231.098 -18.388 -18.759 -17.831 -18.920 -15.919 -18.922 -15.913 -18.940 -15.878 1.692 1.172 2.573 0.945 2.895 0.944 2.900 0.931 2.935
ZTF_r    236.159 -18.362 -18.727 -17.858 -18.882 -15.887 -18.884 -15.885 -18.909 -15.875 1.712 1.227 2.602 0.970 2.926 0.970 2.929 0.964 2.938
ZTF_r    241.220 -18.323 -18.658 -17.786 -18.835 -15.938 -18.836 -15.935 -18.868 -15.901 1.801 1.297 2.609 0.977 2.914 0.976 3.147 0.970 3.170
ZTF_r    246.280 -18.301 -18.613 -17.673 -18.827 -15.977 -18.827 -15.975 -18.828 -15.952 1.835 1.348 2.709 0.991 3.187 0.991 3.190 0.983 3.229
ZTF_r    251.341 -18.282 -18.589 -17.576 -18.828 -15.982 -18.828 -15.982 -18.830 -15.965 1.878 1.370 2.646 0.986 3.259 0.985 3.264 0.960 3.320
ZTF_r    256.402 -18.220 -18.586 -17.548 -18.769 -15.945 -18.828 -15.940 -18.830 -15.876 1.879 1.355 2.708 0.938 3.358 0.935 3.364 0.896 3.433
ZTF_r    261.463 -18.221 -18.560 -17.581 -18.746 -17.029 -18.749 -17.021 -18.767 -15.853 1.911 1.311 2.616 0.872 3.066 0.870 3.066 0.851 3.464
ZTF_r    266.524 -18.212 -18.540 -17.618 -18.765 -16.920 -18.766 -16.910 -18.770 -16.810 1.959 1.295 2.683 0.853 3.064 0.852 3.065 0.848 3.079
ZTF_r    271.585 -18.168 -18.501 -17.772 -18.712 -16.746 -18.716 -16.741 -18.749 -15.931 2.014 1.306 2.755 0.907 3.097 0.903 3.100 0.869 3.140
ZTF_r    276.646 -18.125 -18.464 -17.730 -18.681 -16.045 -18.681 -16.039 -18.685 -15.952 2.063 1.337 2.548 0.993 3.060 0.989 3.064 0.941 3.117
ZTF_r    281.707 -18.042 -18.478 -17.705 -18.614 -16.092 -18.620 -16.092 -18.667 -16.078 2.085 1.363 2.688 1.064 2.937 1.061 2.940 1.028 3.175
ZTF_r    286.768 -17.994 -18.477 -17.665 -18.529 -16.045 -18.529 -16.039 -18.554 -15.961 1.996 1.388 2.623 1.094 2.956 1.094 2.958 1.083 3.011
ZTF_r    291.829 -17.982 -18.432 -17.600 -18.511 -16.886 -18.512 -16.884 -18.518 -15.933 1.994 1.411 2.411 1.107 3.128 1.107 3.134 1.100 3.223
ZTF_r    296.890 -17.938 -18.377 -17.633 -18.473 -16.901 -18.475 -16.899 -18.496 -16.866 1.988 1.464 2.465 1.146 3.249 1.143 3.250 1.122 3.257
ZTF_r    301.951 -17.889 -18.319 -17.561 -18.377 -16.781 -18.381 -16.774 -18.426 -16.695 2.047 1.548 2.559 1.228 3.209 1.226 3.211 1.193 3.227
ATLAS_o  -42.195 -18.966 -19.673 -18.380 -19.960 -17.382 -19.978 -17.318 -20.154 -15.990 0.934 0.304 1.692 0.163 2.817 0.160 2.832 0.145 3.133
ATLAS_o  -37.134 -19.170 -19.750 -18.588 -20.281 -16.805 -20.298 -16.753 -20.457 -16.132 0.743 0.267 1.785 0.163 2.509 0.162 2.523 0.145 2.897
ATLAS_o  -32.073 -19.378 -19.880 -18.647 -20.518 -17.490 -20.533 -17.464 -20.679 -17.062 0.598 0.219 1.499 0.138 2.593 0.137 2.631 0.114 3.635
ATLAS_o  -27.012 -19.567 -20.016 -18.960 -20.705 -16.945 -20.718 -16.883 -20.841 -16.086 0.444 0.168 1.101 0.101 2.347 0.100 2.396 0.077 3.448
ATLAS_o  -21.951 -19.754 -20.211 -18.972 -20.806 -17.311 -20.863 -17.233 -20.961 -15.020 0.320 0.128 0.780 0.065 1.880 0.064 1.915 0.048 2.643
ATLAS_o  -16.890 -19.909 -20.408 -19.016 -20.974 -17.241 -20.979 -17.121 -21.047 -16.276 0.193 0.085 0.473 0.035 1.087 0.035 1.104 0.026 1.557
ATLAS_o  -11.829 -19.964 -20.522 -18.840 -21.067 -17.051 -21.071 -17.029 -21.104 -16.549 0.096 0.041 0.265 0.015 0.963 0.015 0.995 0.010 1.692
ATLAS_o   -6.768 -20.048 -20.598 -18.941 -21.126 -17.508 -21.128 -17.482 -21.157 -17.069 0.030 0.011 0.081 0.004 0.295 0.004 0.313 0.002 0.576
ATLAS_o   -1.707 -20.059 -20.646 -19.095 -21.146 -17.648 -21.147 -17.640 -21.175 -17.232 0.002 0.000 0.009 0.000 0.034 0.000 0.036 0.000 0.091
ATLAS_o    3.354 -20.058 -20.639 -19.087 -21.145 -17.632 -21.145 -17.625 -21.174 -17.201 0.006 0.001 0.019 0.000 0.066 0.000 0.069 0.000 0.133
ATLAS_o    8.415 -20.045 -20.591 -18.942 -21.117 -17.551 -21.119 -17.542 -21.144 -17.041 0.037 0.016 0.089 0.005 0.267 0.005 0.275 0.003 0.483
ATLAS_o   13.476 -19.993 -20.525 -18.862 -21.066 -17.427 -21.068 -17.371 -21.099 -16.827 0.086 0.040 0.194 0.015 0.532 0.015 0.542 0.010 0.996
ATLAS_o   18.537 -19.948 -20.446 -18.963 -20.996 -17.411 -21.002 -17.405 -21.052 -16.702 0.146 0.070 0.304 0.029 0.776 0.029 0.796 0.023 1.539
ATLAS_o   23.598 -19.904 -20.369 -18.932 -20.923 -17.392 -20.926 -17.386 -20.994 -16.531 0.213 0.100 0.418 0.045 0.868 0.045 0.876 0.036 1.710
ATLAS_o   28.659 -19.866 -20.289 -18.910 -20.883 -17.500 -20.886 -17.462 -20.928 -17.249 0.287 0.141 0.527 0.062 0.944 0.060 0.949 0.048 1.194
ATLAS_o   33.720 -19.819 -20.200 -18.890 -20.826 -17.286 -20.829 -17.239 -20.858 -17.146 0.363 0.186 0.610 0.083 1.013 0.081 1.027 0.060 1.420
ATLAS_o   38.780 -19.750 -20.115 -18.861 -20.757 -17.854 -20.760 -17.838 -20.793 -17.057 0.436 0.233 0.692 0.105 0.914 0.103 0.934 0.071 1.333
ATLAS_o   43.841 -19.704 -20.078 -18.873 -20.683 -17.733 -20.687 -17.729 -20.720 -17.001 0.513 0.284 0.774 0.129 1.102 0.127 1.123 0.081 1.437
ATLAS_o   48.902 -19.604 -20.041 -18.804 -20.608 -17.704 -20.611 -17.694 -20.645 -16.970 0.570 0.342 0.860 0.153 1.109 0.151 1.442 0.089 1.448
ATLAS_o   53.963 -19.522 -19.969 -18.927 -20.526 -17.579 -20.530 -17.567 -20.573 -16.929 0.609 0.406 0.929 0.143 1.172 0.132 1.183 0.096 1.483
ATLAS_o   59.024 -19.468 -19.902 -18.921 -20.439 -17.444 -20.442 -17.433 -20.500 -16.873 0.664 0.457 0.986 0.103 1.169 0.103 1.173 0.100 1.360
ATLAS_o   64.085 -19.415 -19.850 -18.901 -20.344 -17.306 -20.350 -16.912 -20.419 -16.798 0.763 0.476 1.058 0.103 1.296 0.098 1.308 0.067 1.496
ATLAS_o   69.146 -19.357 -19.811 -18.833 -20.241 -17.164 -20.249 -16.786 -20.326 -16.688 0.834 0.496 1.126 0.108 1.376 0.063 1.516 0.046 1.636
ATLAS_o   74.207 -19.293 -19.755 -18.783 -20.128 -16.818 -20.136 -16.661 -20.221 -16.528 0.936 0.493 1.221 0.046 1.594 0.045 1.659 0.043 1.758
ATLAS_o   79.268 -19.251 -19.689 -18.447 -19.994 -16.508 -20.003 -16.496 -20.097 -16.395 0.965 0.494 1.328 0.069 1.770 0.067 1.777 0.048 1.835
ATLAS_o   84.329 -19.194 -19.643 -18.472 -19.844 -16.383 -19.854 -16.378 -19.958 -16.345 1.090 0.499 1.403 0.115 1.834 0.111 1.846 0.074 1.879
ATLAS_o   89.390 -19.158 -19.621 -18.436 -19.706 -16.343 -19.709 -16.342 -19.805 -16.320 1.087 0.450 1.462 0.178 1.883 0.173 1.885 0.123 1.905
ATLAS_o   94.451 -19.146 -19.607 -18.761 -19.652 -16.309 -19.652 -16.304 -19.663 -16.211 1.081 0.471 1.542 0.238 1.909 0.236 1.910 0.189 1.927
ATLAS_o   99.512 -19.123 -19.539 -18.716 -19.616 -16.171 -19.617 -16.156 -19.628 -15.964 0.994 0.494 1.592 0.290 1.932 0.289 1.934 0.262 1.968
ATLAS_o  104.573 -19.125 -19.460 -18.671 -19.576 -15.903 -19.577 -15.877 -19.588 -15.505 1.026 0.524 1.660 0.342 2.008 0.340 2.015 0.320 2.158
ATLAS_o  109.634 -19.140 -19.408 -18.587 -19.533 -16.581 -19.535 -16.564 -19.555 -14.940 1.058 0.554 1.737 0.362 2.223 0.361 2.235 0.358 2.722
ATLAS_o  114.695 -19.097 -19.338 -18.531 -19.499 -16.495 -19.501 -16.477 -19.524 -16.303 1.046 0.577 1.684 0.376 2.309 0.374 2.326 0.364 2.500
ATLAS_o  119.756 -19.059 -19.299 -18.474 -19.469 -16.262 -19.471 -16.253 -19.492 -16.216 0.978 0.579 1.691 0.396 2.542 0.394 2.551 0.379 2.588
ATLAS_o  124.817 -19.016 -19.280 -18.392 -19.439 -16.325 -19.441 -16.315 -19.461 -16.229 1.011 0.565 1.829 0.419 2.479 0.417 2.489 0.401 2.574
ATLAS_o  129.878 -18.992 -19.246 -18.359 -19.408 -16.448 -19.410 -16.444 -19.430 -16.364 1.057 0.605 1.870 0.438 2.355 0.437 2.360 0.424 2.440
ATLAS_o  134.939 -18.957 -19.200 -18.333 -19.378 -16.459 -19.380 -16.459 -19.400 -16.418 1.104 0.651 1.866 0.455 2.344 0.454 2.345 0.443 2.386
ATLAS_o  140.000 -18.913 -19.161 -18.305 -19.347 -16.389 -19.349 -16.379 -19.370 -16.243 1.171 0.673 1.904 0.472 2.414 0.471 2.424 0.459 2.560
ATLAS_o  145.061 -18.886 -19.160 -18.285 -19.330 -16.809 -19.331 -16.809 -19.342 -16.150 1.188 0.679 1.909 0.491 2.408 0.490 2.412 0.476 2.654
ATLAS_o  150.122 -18.858 -19.137 -18.362 -19.355 -16.804 -19.356 -16.804 -19.361 -16.792 1.227 0.701 1.974 0.515 2.444 0.513 2.447 0.497 2.478
ATLAS_o  155.183 -18.819 -19.104 -18.280 -19.326 -16.784 -19.330 -16.782 -19.356 -16.757 1.267 0.727 2.064 0.523 2.494 0.523 2.496 0.517 2.527
ATLAS_o  160.244 -18.766 -19.082 -18.186 -19.251 -16.740 -19.252 -16.736 -19.297 -16.693 1.307 0.761 2.115 0.515 2.544 0.514 2.548 0.514 2.582
ATLAS_o  165.305 -18.686 -19.064 -18.055 -19.206 -16.664 -19.207 -16.659 -19.225 -16.603 1.343 0.799 2.188 0.516 2.616 0.516 2.618 0.515 2.644
ATLAS_o  170.366 -18.697 -19.068 -18.054 -19.177 -16.571 -19.178 -16.565 -19.196 -16.511 1.372 0.865 2.271 0.515 2.688 0.514 2.695 0.512 2.775
ATLAS_o  175.427 -18.712 -19.049 -18.055 -19.148 -16.482 -19.150 -16.478 -19.168 -16.446 1.392 0.856 2.244 0.525 2.807 0.523 2.815 0.512 2.901
ATLAS_o  180.488 -18.686 -19.002 -18.126 -19.140 -16.434 -19.142 -16.433 -19.151 -16.429 1.417 0.825 2.248 0.588 2.672 0.584 2.673 0.544 2.682
ATLAS_o  185.549 -18.638 -18.969 -18.070 -19.146 -16.447 -19.146 -16.445 -19.152 -16.431 1.446 0.843 2.314 0.660 2.690 0.659 2.692 0.625 2.709
ATLAS_o  190.610 -18.670 -18.941 -18.056 -19.134 -16.489 -19.134 -16.486 -19.140 -16.461 1.470 0.870 2.360 0.700 2.720 0.699 2.723 0.681 2.746
ATLAS_o  195.671 -18.637 -18.884 -18.039 -19.108 -16.525 -19.110 -16.523 -19.128 -16.504 1.491 0.899 2.330 0.731 2.762 0.729 2.765 0.710 2.797
ATLAS_o  200.732 -18.566 -18.841 -18.025 -19.042 -16.531 -19.046 -16.530 -19.087 -16.522 1.537 1.037 2.321 0.761 2.820 0.759 2.823 0.740 2.861
ATLAS_o  205.793 -18.428 -18.843 -17.986 -18.979 -16.508 -18.981 -16.506 -19.004 -16.469 1.583 1.086 2.455 0.769 2.884 0.768 2.888 0.767 2.924
ATLAS_o  210.854 -18.508 -18.817 -17.963 -18.938 -16.440 -18.940 -16.435 -18.958 -16.376 1.631 1.133 2.432 0.785 2.941 0.785 2.944 0.773 2.972
ATLAS_o  215.915 -18.492 -18.821 -17.930 -18.907 -16.339 -18.909 -16.332 -18.928 -16.255 1.614 1.142 2.402 0.820 2.637 0.818 2.640 0.798 2.729
ATLAS_o  220.976 -18.427 -18.831 -17.899 -18.911 -16.211 -18.912 -16.202 -18.914 -16.102 1.631 1.151 2.459 0.861 2.776 0.860 2.783 0.840 2.833
ATLAS_o  226.037 -18.408 -18.830 -17.894 -18.891 -16.066 -18.892 -16.057 -18.909 -15.959 1.657 1.169 2.459 0.892 2.842 0.892 2.843 0.879 2.889
ATLAS_o  231.098 -18.367 -18.704 -17.877 -18.837 -16.979 -18.838 -16.976 -18.869 -16.964 1.680 1.256 2.314 0.910 2.776 0.910 2.781 0.903 2.822
ATLAS_o  236.159 -18.363 -18.703 -17.878 -18.808 -16.995 -18.808 -16.992 -18.818 -16.968 1.704 1.286 2.376 0.910 2.738 0.910 2.740 0.907 2.760
ATLAS_o  241.220 -18.321 -18.700 -17.856 -18.779 -17.055 -18.780 -17.051 -18.795 -17.015 1.729 1.307 2.416 0.910 2.754 0.909 2.761 0.907 2.837
ATLAS_o  246.280 -18.319 -18.667 -17.800 -18.756 -17.124 -18.757 -17.120 -18.769 -17.080 1.741 1.336 2.486 0.920 2.888 0.920 2.894 0.914 2.950
ATLAS_o  251.341 -18.255 -18.670 -17.755 -18.724 -17.208 -18.727 -17.204 -18.745 -17.157 1.775 1.368 2.529 0.915 2.980 0.914 2.984 0.895 3.007
ATLAS_o  256.402 -18.191 -18.634 -17.701 -18.738 -17.237 -18.741 -17.237 -18.769 -17.216 1.794 1.351 2.517 0.873 3.013 0.870 3.013 0.842 3.014
ATLAS_o  261.463 -18.177 -18.601 -17.641 -18.789 -17.163 -18.791 -17.155 -18.804 -17.057 1.856 1.321 2.554 0.822 3.010 0.820 3.010 0.807 3.012
ATLAS_o  266.524 -18.102 -18.553 -17.636 -18.799 -16.960 -18.800 -16.949 -18.805 -16.838 1.924 1.288 2.674 0.813 3.020 0.811 3.021 0.806 3.043
ATLAS_o  271.585 -18.205 -18.497 -17.697 -18.746 -16.769 -18.750 -16.764 -18.781 -16.736 1.972 1.266 2.507 0.865 2.967 0.862 2.971 0.831 3.047
ATLAS_o  276.646 -18.132 -18.432 -17.621 -18.720 -16.081 -18.721 -16.075 -18.724 -16.003 2.043 1.262 2.713 0.951 2.997 0.947 3.001 0.904 3.052
ATLAS_o  281.707 -18.083 -18.392 -17.701 -18.650 -16.124 -18.655 -16.124 -18.700 -16.110 2.074 1.315 2.655 1.028 2.915 1.025 2.919 0.992 3.084
ATLAS_o  286.768 -18.023 -18.487 -17.686 -18.554 -16.082 -18.555 -16.078 -18.586 -16.016 1.934 1.362 2.646 1.066 2.916 1.065 2.922 1.051 3.006
ATLAS_o  291.829 -18.046 -18.453 -17.647 -18.528 -16.969 -18.529 -16.967 -18.536 -15.994 1.944 1.384 2.426 1.083 3.151 1.082 3.159 1.075 3.228
ZTF_i    -42.195 -19.329 -19.900 -18.425 -20.366 -17.166 -20.373 -17.134 -20.483 -16.426 0.792 0.289 1.838 0.183 2.413 0.182 2.423 0.175 2.657
ZTF_i    -37.134 -19.447 -19.935 -18.690 -20.597 -17.086 -20.602 -17.050 -20.677 -16.634 0.644 0.225 1.477 0.144 1.912 0.143 1.923 0.131 2.192
ZTF_i    -32.073 -19.524 -20.042 -18.933 -20.748 -17.502 -20.751 -17.468 -20.787 -16.206 0.512 0.179 1.136 0.102 2.194 0.101 2.263 0.092 2.615
ZTF_i    -27.012 -19.655 -20.195 -18.998 -20.838 -17.220 -20.841 -17.154 -20.891 -15.295 0.415 0.150 0.894 0.068 1.970 0.067 1.992 0.054 2.346
ZTF_i    -21.951 -19.881 -20.364 -19.055 -20.910 -16.450 -20.916 -16.386 -20.966 -15.519 0.291 0.106 0.597 0.041 1.302 0.041 1.330 0.028 2.112
ZTF_i    -16.890 -20.024 -20.494 -19.077 -20.974 -17.071 -20.978 -17.043 -21.010 -16.528 0.169 0.068 0.379 0.022 0.958 0.022 0.990 0.013 1.553
ZTF_i    -11.829 -20.091 -20.559 -18.961 -21.023 -17.274 -21.025 -17.251 -21.049 -16.547 0.081 0.034 0.209 0.010 0.874 0.009 0.910 0.005 1.678
ZTF_i     -6.768 -20.103 -20.605 -18.966 -21.043 -17.707 -21.043 -17.642 -21.101 -17.465 0.026 0.009 0.072 0.003 0.308 0.002 0.323 0.001 0.552
ZTF_i     -1.707 -20.117 -20.658 -18.847 -21.046 -18.148 -21.046 -18.127 -21.114 -17.606 0.001 0.000 0.008 0.000 0.030 0.000 0.032 0.000 0.087
ZTF_i      3.354 -20.115 -20.649 -18.845 -21.045 -18.093 -21.045 -18.070 -21.113 -17.599 0.005 0.001 0.017 0.000 0.066 0.000 0.071 0.000 0.139
ZTF_i      8.415 -20.104 -20.598 -18.817 -21.041 -17.743 -21.041 -17.703 -21.094 -17.546 0.033 0.014 0.073 0.003 0.297 0.003 0.306 0.001 0.495
ZTF_i     13.476 -20.092 -20.554 -18.908 -21.022 -17.514 -21.024 -17.511 -21.054 -17.215 0.078 0.036 0.151 0.010 0.583 0.008 0.599 0.002 1.010
ZTF_i     18.537 -20.072 -20.519 -18.884 -20.983 -17.457 -20.985 -17.145 -21.004 -16.672 0.136 0.067 0.238 0.021 0.680 0.005 1.080 0.004 1.553
ZTF_i     23.598 -20.038 -20.466 -19.109 -20.928 -17.445 -20.931 -17.441 -20.965 -16.558 0.201 0.097 0.332 0.035 0.721 0.005 0.735 0.005 1.668
ZTF_i     28.659 -19.971 -20.398 -19.015 -20.863 -17.406 -20.865 -17.389 -20.911 -17.312 0.274 0.141 0.427 0.051 0.556 0.005 0.914 0.005 1.202
ZTF_i     33.720 -19.890 -20.327 -18.914 -20.791 -17.277 -20.794 -17.269 -20.844 -17.194 0.345 0.184 0.523 0.006 0.652 0.004 0.666 0.003 1.431
ZTF_i     38.780 -19.796 -20.259 -19.020 -20.714 -17.195 -20.717 -17.187 -20.762 -17.115 0.416 0.222 0.608 0.003 0.793 0.003 0.800 0.002 0.933
ZTF_i     43.841 -19.722 -20.198 -18.980 -20.635 -17.104 -20.638 -17.099 -20.671 -17.055 0.432 0.258 0.669 0.001 0.865 0.001 0.872 0.000 1.012
ZTF_i     48.902 -19.662 -20.144 -18.923 -20.553 -17.045 -20.556 -17.042 -20.591 -17.012 0.485 0.293 0.727 0.001 0.917 0.001 0.928 0.000 1.055
ZTF_i     53.963 -19.576 -20.077 -18.818 -20.474 -17.004 -20.476 -17.002 -20.523 -16.971 0.543 0.329 0.799 0.005 1.044 0.004 1.055 0.001 1.182
ZTF_i     59.024 -19.491 -20.034 -18.709 -20.402 -16.960 -20.404 -16.957 -20.454 -16.917 0.595 0.362 0.882 0.014 1.221 0.013 1.233 0.006 1.365
ZTF_i     64.085 -19.430 -19.987 -18.621 -20.324 -16.900 -20.329 -16.896 -20.381 -16.840 0.655 0.385 0.959 0.030 1.412 0.028 1.425 0.017 1.556
ZTF_i     69.146 -19.383 -19.940 -18.538 -20.242 -16.813 -20.247 -16.806 -20.301 -16.731 0.728 0.364 1.061 0.052 1.612 0.050 1.624 0.035 1.745
ZTF_i     74.207 -19.348 -19.898 -18.476 -20.155 -16.690 -20.161 -16.682 -20.215 -16.606 0.753 0.371 1.156 0.079 1.798 0.077 1.808 0.059 1.904
ZTF_i     79.268 -19.323 -19.858 -18.413 -20.066 -16.572 -20.071 -16.566 -20.125 -16.520 0.800 0.360 1.237 0.110 1.947 0.108 1.954 0.088 2.020
ZTF_i     84.329 -19.302 -19.800 -18.469 -19.984 -16.501 -19.989 -16.499 -20.036 -16.479 0.796 0.350 1.257 0.143 2.049 0.141 2.053 0.122 2.082
ZTF_i     89.390 -19.277 -19.763 -18.471 -19.910 -16.465 -19.914 -16.462 -19.955 -16.418 0.845 0.375 1.292 0.178 2.091 0.176 2.092 0.156 2.094
ZTF_i     94.451 -19.247 -19.703 -18.468 -19.848 -16.374 -19.851 -16.366 -19.886 -16.252 0.888 0.377 1.504 0.214 2.084 0.212 2.085 0.192 2.092
ZTF_i     99.512 -19.232 -19.658 -18.463 -19.790 -16.155 -19.794 -16.137 -19.826 -15.902 0.926 0.385 1.565 0.237 2.083 0.237 2.083 0.227 2.098
ZTF_i    104.573 -19.228 -19.619 -18.591 -19.736 -15.843 -19.739 -15.814 -19.771 -15.428 0.916 0.390 1.573 0.232 2.128 0.232 2.131 0.231 2.203
ZTF_i    109.634 -19.230 -19.583 -18.653 -19.694 -16.482 -19.695 -16.476 -19.714 -16.408 0.940 0.392 1.512 0.234 2.213 0.233 2.220 0.231 2.288
ZTF_i    114.695 -19.215 -19.540 -18.739 -19.672 -16.390 -19.673 -16.384 -19.680 -16.336 0.819 0.361 1.569 0.243 2.306 0.243 2.311 0.237 2.360
ZTF_i    119.756 -19.192 -19.479 -18.997 -19.654 -18.440 -19.655 -18.439 -19.663 -18.436 0.838 0.396 1.565 0.259 1.719 0.258 1.722 0.250 1.752
ZTF_i    124.817 -19.158 -19.469 -18.875 -19.634 -18.435 -19.635 -18.435 -19.644 -18.435 0.874 0.425 1.603 0.278 1.782 0.277 1.785 0.268 1.806
ZTF_i    129.878 -19.134 -19.418 -18.907 -19.607 -18.446 -19.608 -18.445 -19.620 -18.439 0.893 0.474 1.638 0.296 1.825 0.295 1.826 0.286 1.835
ZTF_i    134.939 -19.100 -19.362 -18.916 -19.577 -18.445 -19.578 -18.443 -19.591 -18.425 0.915 0.493 1.671 0.313 1.837 0.312 1.837 0.304 1.838
ZTF_i    140.000 -19.062 -19.297 -18.856 -19.546 -18.403 -19.547 -18.401 -19.559 -18.384 0.945 0.485 1.702 0.332 1.834 0.331 1.837 0.323 1.862
ZTF_i    145.061 -18.995 -19.311 -18.748 -19.519 -18.363 -19.520 -18.362 -19.531 -18.345 0.972 0.463 1.696 0.355 1.892 0.353 1.894 0.343 1.918
ZTF_i    150.122 -18.966 -19.321 -18.639 -19.487 -18.325 -19.488 -18.324 -19.501 -18.308 0.999 0.430 1.721 0.368 1.947 0.368 1.949 0.366 1.973
ZTF_i    155.183 -18.927 -19.326 -18.560 -19.451 -18.290 -19.453 -18.288 -19.467 -18.272 1.031 0.412 1.760 0.373 2.002 0.373 2.004 0.371 2.031
ZTF_i    160.244 -18.897 -19.298 -18.477 -19.421 -18.255 -19.422 -18.254 -19.433 -18.238 1.060 0.439 1.828 0.351 2.062 0.350 2.064 0.337 2.093
ZTF_i    165.305 -18.864 -19.210 -18.438 -19.399 -18.220 -19.400 -18.219 -19.408 -18.204 1.087 0.470 1.873 0.329 1.983 0.328 1.985 0.328 2.024
ZTF_i    170.366 -18.836 -19.177 -18.449 -19.375 -18.185 -19.376 -18.184 -19.387 -18.168 1.189 0.495 1.882 0.335 2.072 0.335 2.076 0.329 2.106
ZTF_i    175.427 -18.848 -19.244 -18.463 -19.336 -18.148 -19.338 -18.147 -19.355 -18.131 1.150 0.514 1.959 0.375 2.133 0.375 2.135 0.356 2.148
ZTF_i    180.488 -18.833 -19.228 -18.465 -19.290 -18.111 -19.291 -18.109 -19.308 -18.094 1.195 0.532 2.003 0.376 2.160 0.376 2.160 0.374 2.184
ZTF_i    185.549 -18.784 -19.185 -18.366 -19.266 -18.072 -19.267 -18.070 -19.272 -18.053 1.216 0.557 2.026 0.395 2.230 0.394 2.233 0.384 2.268
ZTF_i    190.610 -18.821 -19.175 -18.275 -19.264 -18.030 -19.264 -18.028 -19.265 -18.012 1.221 0.578 2.032 0.429 2.280 0.428 2.282 0.413 2.308


==> anc/template_lum_GPLC.mrt <==
Title: Type Ia-CSM Supernovae. I. Uniform Light-Curve Characterization and Inference on the Underlying Type Ia Explosions
Authors: Daichi Hiramatsu, Daichi Tsuna, Morgan MacLeod
Table: Data behind Figure 12: Light Curve Templates in Luminosity
================================================================================
Byte-by-byte Description of file: template_lum_GPLC.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  3  A3      ---    Band          Band (1)
  5- 12  F8.3    d      Phase         Rest Days Since Peak
 14- 35  E22.17 erg.s-1 Lum           Median Luminosity 
 37- 58  E22.17 erg.s-1 Lum_P15.9     15.9th Percentile Luminosity
 60- 81  E22.17 erg.s-1 Lum_P84.1     84.1th Percentile Luminosity
 83-104  E22.17 erg.s-1 Lum_P2.5      2.5th Percentile Luminosity
106-127  E22.17 erg.s-1 Lum_P97.5     97.5th Percentile Luminosity
129-150  E22.17 erg.s-1 Lum_P2.3      2.3th Percentile Luminosity
152-173  E22.17 erg.s-1 Lum_P97.7     97.7th Percentile Luminosity
175-196  E22.17 erg.s-1 Lum_P0.2      0.2th Percentile Luminosity
198-219  E22.17 erg.s-1 Lum_P99.8     99.8th Percentile Luminosity
221-226  F6.4    ---    normLum       Median Normalized Luminosity
228-233  F6.4    ---    normLum_P15.9 15.9th Percentile Normalized Luminosity
235-240  F6.4    ---    normLum_P84.1 84.1th Percentile Normalized Luminosity
242-247  F6.4    ---    normLum_P2.5  2.5th Percentile Normalized Luminosity
249-254  F6.4    ---    normLum_P97.5 97.5th Percentile Normalized Luminosity
256-261  F6.4    ---    normLum_P2.3  2.3th Percentile Normalized Luminosity
263-268  F6.4    ---    normLum_P97.7 97.7th Percentile Normalized Luminosity
270-275  F6.4    ---    normLum_P0.2  0.2th Percentile Normalized Luminosity
277-282  F6.4    ---    normLum_P99.8 99.8th Percentile Normalized Luminosity
--------------------------------------------------------------------------------
Note (1): Bolometric (bol) and Optical (opt: 3250–8900 angstrom)
--------------------------------------------------------------------------------
bol  -37.134 1.3516033922300500e+43 7.4101962837400206e+42 2.6227968117965386e+43 1.7795590420440541e+42 3.3221989069553596e+43 1.7529905292920346e+42 3.3362631321287406e+43 1.5279196411411459e+42 3.5905374048820130e+43 0.3744 0.1983 0.7208 0.0999 0.8502 0.0981 0.8519 0.0724 0.8687
bol  -32.073 1.9006108692250923e+43 1.0856562671668484e+43 2.7964067366346591e+43 2.9111772359438836e+42 4.5514682721966859e+43 2.8542199140666197e+42 4.6141467320136317e+43 2.3037391893301850e+42 5.2582238005254167e+43 0.5162 0.2802 0.7725 0.1075 0.8877 0.1021 0.8892 0.0421 0.9050
bol  -27.012 2.4456120169012691e+43 1.2406100898350541e+43 3.1630054186739896e+43 3.9751344921317178e+42 6.2766690434336021e+43 3.9052348938211968e+42 6.3404514400685573e+43 7.0165095084359002e+41 1.1477839550437736e+44 0.6211 0.2909 0.8277 0.0990 0.9293 0.0972 0.9309 0.0521 2.1329
bol  -21.951 2.8191406595513258e+43 1.1869220975560886e+43 3.8860250261733271e+43 1.4152714281158274e+42 7.1389557800449142e+43 1.3955355342593308e+42 7.2085571867303840e+43 2.8430125761653514e+41 7.8549651523756050e+43 0.6902 0.2822 0.8730 0.0963 0.9543 0.0936 0.9559 0.0680 1.6251
bol  -16.890 2.9553001590134605e+43 1.3808365121011055e+43 4.6188371815837157e+43 1.9034051685260468e+42 7.9804694075833357e+43 1.3705489375611740e+42 8.0437897599911247e+43 5.0684355660686331e+41 8.6260395200644399e+43 0.7688 0.4538 0.9210 0.1788 0.9728 0.1770 0.9742 0.0712 1.1147
bol  -11.829 3.3083274820193020e+43 1.3509777499083980e+43 5.1132696102469807e+43 2.3985849737834582e+42 8.7253594323147714e+43 2.3262140128585627e+42 8.7672908381446628e+43 1.4845644900152114e+42 9.1876358501071285e+43 0.8717 0.6339 0.9551 0.2634 0.9794 0.2543 0.9799 0.1277 0.9903
bol   -6.768 3.7232172007593629e+43 1.9384861162034992e+43 5.8116245534266360e+43 4.8514526622674125e+42 9.4214465459495585e+43 4.5605718073429128e+42 9.4365057672572386e+43 2.8136109578289705e+42 9.9958169536116211e+43 0.9606 0.8689 0.9867 0.6481 0.9948 0.6427 0.9949 0.5463 0.9978
bol   -1.707 3.8010926305557518e+43 1.9803469680110641e+43 6.0335838550201289e+43 7.0788202935043549e+42 1.0182923318629352e+44 6.9440165390386576e+42 1.0190590839813194e+44 3.5315651487951831e+42 1.0421409162895789e+44 0.9979 0.9858 0.9999 0.9484 1.0000 0.9458 1.0000 0.9051 1.0000
bol    3.354 3.7857318636470499e+43 2.0133703119022259e+43 5.9712859217557720e+43 6.8207085402390266e+42 1.0021386881949564e+44 6.6841419522612438e+42 1.0053104109879237e+44 3.4522921106004284e+42 1.0386257352814478e+44 0.9917 0.9668 0.9982 0.8953 0.9996 0.8926 0.9996 0.8516 0.9999
bol    8.415 3.6773697070780768e+43 1.9873881271735029e+43 6.4405476884582580e+43 5.1665556095070300e+42 9.3846922102338265e+43 4.9671948738521614e+42 9.4007310329406879e+43 3.0419298975324517e+42 9.8149668458691415e+43 0.9500 0.8594 0.9819 0.7039 0.9927 0.6992 0.9929 0.6272 0.9964
bol   13.476 3.3339697671959011e+43 1.9014588054035451e+43 5.8881857289250030e+43 3.3136752481616545e+42 8.8011983469231460e+43 3.1478406430084976e+42 8.8199027102363637e+43 2.6998592086145664e+42 9.1006259550403362e+43 0.8901 0.7315 0.9513 0.5271 0.9823 0.5222 0.9826 0.4023 0.9890
bol   18.537 3.0946360062554202e+43 1.6977524847042494e+43 5.2618607382844262e+43 2.5533869162078596e+42 8.1493037517403732e+43 2.5358103924260287e+42 8.1827289069511138e+43 1.8208379003413129e+42 8.6388121088182655e+43 0.8228 0.6227 0.9141 0.3640 0.9728 0.3565 0.9733 0.2444 0.9783
bol   23.598 2.9726189023108943e+43 1.5133897542573454e+43 4.7760038136598602e+43 2.4467021936273786e+42 7.4032996512501899e+43 2.4312191001749490e+42 7.4714683514995381e+43 1.5744485838283877e+42 8.1229852477477747e+43 0.7564 0.5898 0.8802 0.2839 0.9614 0.2739 0.9620 0.2109 0.9692
bol   28.659 2.8744088367058411e+43 1.3420560309963627e+43 4.3451465848207341e+43 3.7429475883722952e+42 6.9778171461406339e+43 3.6119568464177302e+42 7.0108585393326757e+43 2.1722211717455403e+42 7.5840781693920211e+43 0.7018 0.5718 0.8501 0.3273 0.9448 0.3249 0.9457 0.1667 0.9577
bol   33.720 2.8029093435966483e+43 1.3353346007263204e+43 4.0242981070858833e+43 3.0750844420796682e+42 6.5989157345771995e+43 2.9403130750303852e+42 6.6200319796376764e+43 1.9789691147864514e+42 7.0587494078684997e+43 0.6636 0.5294 0.8141 0.2817 0.9235 0.2690 0.9247 0.1394 0.9387
bol   38.780 2.6675780058146658e+43 1.2545209764893112e+43 3.7915920193690142e+43 4.2404830594991557e+42 6.1533030751670601e+43 4.1899961376362129e+42 6.1736638772029251e+43 1.8082630512072348e+42 6.5484347968131833e+43 0.6090 0.4852 0.7768 0.3075 0.8986 0.3070 0.8999 0.1222 0.9124
bol   43.841 2.5218710742347027e+43 1.2027918939159922e+43 3.5823124618786197e+43 3.7660196580502363e+42 5.7153555397026976e+43 3.7206882580390500e+42 5.7336346279321038e+43 1.6838395657993509e+42 6.0853176829717522e+43 0.5559 0.4317 0.7720 0.2988 0.8681 0.2972 0.8717 0.0975 0.8912
bol   48.902 2.3928434210449467e+43 1.1514004122924444e+43 3.3254928847971247e+43 3.3241267622229457e+42 5.3906804428635278e+43 3.2856890976575196e+42 5.4034095529873307e+43 1.6069307032363354e+42 5.6670761422248628e+43 0.5230 0.4043 0.7556 0.2765 0.8382 0.2740 0.8395 0.0953 0.8700
bol   53.963 2.2428884269020813e+43 1.1179271023818652e+43 3.0542741770912605e+43 2.9428493825694606e+42 5.1189938132398041e+43 2.9092215113635906e+42 5.1294791751457482e+43 1.5482386205966366e+42 5.2833188137274716e+43 0.4984 0.3677 0.7290 0.2538 0.8348 0.2522 0.8360 0.0984 0.8486
bol   59.024 2.1428254097826041e+43 1.0726046370191362e+43 2.8405624403644350e+43 2.6042663360588015e+42 4.8494036929910661e+43 2.5745749871569954e+42 4.8614007161556757e+43 1.4733078517682779e+42 4.9977095626230811e+43 0.4699 0.3342 0.7126 0.2441 0.8238 0.2433 0.8259 0.0951 0.8795
bol   64.085 2.0122746859330856e+43 1.0757605181072054e+43 2.6774754799670304e+43 2.3007375254042353e+42 4.5446705101496255e+43 2.2741353081742522e+42 4.5589914512515850e+43 1.3907830878051784e+42 4.7396193347600320e+43 0.4355 0.3132 0.6869 0.2397 0.8119 0.2393 0.8124 0.2317 0.9101
bol   69.146 1.9230111788813606e+43 1.0072765776978883e+43 2.5731845928850610e+43 2.0262176934449226e+42 4.2128752146527238e+43 2.0023511403994884e+42 4.2268686306272331e+43 1.2866011233573636e+42 4.4121750884126667e+43 0.4059 0.2963 0.6627 0.2307 0.8077 0.2287 0.8080 0.2050 0.9254
bol   74.207 1.8410815726617663e+43 9.9091580117818608e+42 2.4807703677732039e+43 1.8141573267540744e+42 3.8704171283816321e+43 1.7955492549154212e+42 3.8849396779156682e+43 1.1467388872309583e+42 4.0414929573273761e+43 0.3843 0.2813 0.6401 0.2169 0.8036 0.2159 0.8040 0.2052 0.9245
bol   79.268 1.8004228092355018e+43 9.5280926593647796e+42 2.3690934112760130e+43 1.6413899870660925e+42 3.5092326827280135e+43 1.5218784385462411e+42 3.5244592285751807e+43 1.0015033968233129e+42 3.6731404421147104e+43 0.3519 0.2594 0.6213 0.2011 0.7978 0.2006 0.8120 0.1957 0.8990
bol   84.329 1.7324711271841008e+43 9.1225925906170028e+42 2.2790611964752125e+43 1.5338041931609816e+42 3.1268262371995620e+43 9.8580886866335518e+41 3.1415204733045931e+43 9.1818055633229331e+41 3.3233820452620774e+43 0.3438 0.2480 0.6032 0.1886 0.7881 0.1882 0.8260 0.1833 0.8605
bol   89.390 1.6887344873293232e+43 8.8760629803399335e+42 2.1523203070281823e+43 1.4901663697500428e+42 2.7857167165580656e+43 9.1163720930415444e+41 2.7954670116482480e+43 8.9261952382332021e+41 2.9635555961250893e+43 0.3316 0.2393 0.5894 0.1784 0.7853 0.1782 0.7895 0.1684 0.8210
bol   94.451 1.5970072461318932e+43 1.0244203690628825e+43 2.0587672656260560e+43 1.4885383211230355e+42 2.5571361921968763e+43 8.8942487108716948e+41 2.5603940028656999e+43 8.5228025666791688e+41 2.6446662086125853e+43 0.3179 0.2287 0.5733 0.1655 0.7529 0.1642 0.7542 0.1497 0.7824
bol   99.512 1.5677875064676629e+43 9.8708602807805641e+42 1.9713105035117838e+43 1.4610950291345429e+42 2.5725842022373337e+43 8.3837212736292436e+41 2.5749896650746449e+43 7.2991016098598685e+41 2.5848096624648236e+43 0.3100 0.2166 0.5627 0.1472 0.7271 0.1458 0.7281 0.1350 0.7487
bol  104.573 1.5556922166230537e+43 9.5446010253345760e+42 1.8983596256396404e+43 1.0069860973377143e+42 2.5340150400633847e+43 7.0110697272355635e+41 2.5405734332202503e+43 5.3290153966618645e+41 2.5811766678858853e+43 0.3381 0.1983 0.5545 0.1331 0.7056 0.1324 0.7067 0.1289 0.7220
bol  109.634 1.5302104086306338e+43 9.3895238711907870e+42 1.8397955570814899e+43 5.0346005416310521e+41 2.3967970003118055e+43 4.8597535733536973e+41 2.4090565643296345e+43 3.0288942609625626e+41 2.5149489833536720e+43 0.3316 0.1877 0.5432 0.1291 0.6968 0.1290 0.6971 0.0824 0.7040
bol  114.695 1.4414000124795490e+43 8.8138296718461325e+42 1.7952621451100703e+43 1.1700436012336804e+42 2.1902108896427511e+43 1.1521970484290562e+42 2.2053754850353830e+43 9.5948203008198442e+41 2.3557441121295064e+43 0.3210 0.1827 0.5386 0.1355 0.6961 0.1350 0.6961 0.1145 0.6979
bol  119.756 1.2882818857742892e+43 8.9435766946317142e+42 1.7053047080683865e+43 9.4520731193207302e+41 1.9209353153807652e+43 9.2926915938457647e+41 1.9218061721706876e+43 8.2122722739956663e+41 2.1432041980876852e+43 0.3017 0.1754 0.5283 0.1128 0.6988 0.1109 0.6994 0.0980 0.7085
bol  124.817 1.2302151785207425e+43 8.9810098759897078e+42 1.6261069132185480e+43 8.4964156983744828e+41 1.8564427427232259e+43 8.4163614678012232e+41 1.8606739885282595e+43 8.1009615798903639e+41 1.8994068588062400e+43 0.2650 0.1657 0.5001 0.1014 0.7118 0.1004 0.7129 0.0967 0.7270
bol  129.878 1.1833867216737343e+43 8.7570094264796225e+42 1.5721301060288291e+43 1.0059668465430429e+42 1.7910891710594076e+43 9.9481091439545883e+41 1.7936647410071097e+43 8.7462347166910941e+41 1.8364214953582460e+43 0.2584 0.1555 0.4819 0.1201 0.7328 0.1187 0.7343 0.1044 0.7514
bol  134.939 1.1306693340680144e+43 8.3770552996288173e+42 1.5565226496988410e+43 1.0376443441556765e+42 1.7716621391132489e+43 1.0165367722112360e+42 1.7791485752412379e+43 9.9164120564001307e+41 1.8697305917510644e+43 0.2562 0.1525 0.4714 0.1196 0.7576 0.1194 0.7593 0.1164 0.7780
bol  140.000 1.1129285568098169e+43 7.8772271428578205e+42 1.5041091132989157e+43 1.3647063574103581e+42 1.9097722288667731e+43 1.3629416850608847e+42 1.9150864418508945e+43 9.9645938783239928e+41 2.0087670635946355e+43 0.2739 0.1512 0.4615 0.1139 0.7855 0.1134 0.7872 0.1085 0.8043
bol  145.061 1.1750614526429343e+43 7.4870741683401651e+42 1.4386558088436135e+43 1.4134644762384754e+42 2.0664874860602649e+43 1.4108082774348111e+42 2.0793091964426598e+43 1.3877215778835298e+42 2.2331856361775302e+43 0.2804 0.1568 0.4507 0.1198 0.8104 0.1195 0.8116 0.1164 0.8191
bol  150.122 1.1422376337514901e+43 7.6726345583167897e+42 1.3876534091559918e+43 1.4839899388635849e+42 2.3094622209393200e+43 1.4778285580661936e+42 2.3292779251184861e+43 1.4289564915709288e+42 2.5759186514051883e+43 0.2806 0.1565 0.4443 0.1146 0.8166 0.1144 0.8173 0.1071 0.8199
bol  155.183 1.0950899824191793e+43 7.4480435899663349e+42 1.3523707980139237e+43 1.6295316055316415e+42 2.7088350124797184e+43 1.6162210523145108e+42 2.7402102918285290e+43 1.5110991538536837e+42 3.1412128486635737e+43 0.2805 0.1579 0.4323 0.1040 0.7989 0.1034 0.8004 0.0973 0.8134
bol  160.244 1.0471986731864490e+43 7.3156169984686693e+42 1.3103382791636531e+43 4.7888885512678851e+42 1.5479098268849138e+43 4.7852888600395242e+42 1.5512896012169056e+43 2.6398854532444081e+42 3.5858070195729095e+43 0.2776 0.1446 0.4147 0.0949 0.7688 0.0944 0.7711 0.0899 0.7921
bol  165.305 1.0015786632495520e+43 6.4191138275036203e+42 1.2512132947884880e+43 4.7865531695334235e+42 1.6183183049978360e+43 4.7845661338079537e+42 1.6208109598719851e+43 2.6234744937675811e+42 4.2891588205082842e+43 0.2871 0.1340 0.4095 0.0881 0.7453 0.0878 0.7474 0.0854 0.8091
bol  170.366 9.6667283853489611e+42 5.4199273843389012e+42 1.1814595063686903e+43 4.4537274897730004e+42 1.6230205669708166e+43 2.6873728377787842e+42 1.6243927161851376e+43 2.4993439614754862e+42 1.6296782347986462e+43 0.2663 0.1204 0.3927 0.0838 0.6887 0.0836 0.6911 0.0810 0.7171
bol  175.427 9.4276400294881100e+42 5.2706870503249818e+42 1.1435599232067098e+43 2.4676977754244568e+42 1.5269112919104982e+43 2.4613792657236616e+42 1.5340160408676760e+43 2.3494929665420271e+42 1.5974874313679626e+43 0.2551 0.1166 0.3802 0.0800 0.6505 0.0799 0.6525 0.0783 0.6751
bol  180.488 9.2554319401024170e+42 5.2314836694850245e+42 1.1309835832521858e+43 2.3187730392206454e+42 1.3978039765263815e+43 2.3001477038518826e+42 1.4033909213259272e+43 2.0768827385614841e+42 1.4756844952521048e+43 0.2187 0.1104 0.3668 0.0776 0.6206 0.0775 0.6222 0.0763 0.6404
bol  185.549 9.1508046433652089e+42 5.1331114381605777e+42 1.1307727689081823e+43 4.3618754922021798e+42 1.3517291593256497e+43 4.3605431833359680e+42 1.3521591015199964e+43 4.3357055921849730e+42 1.3702831022185191e+43 0.2182 0.1162 0.3515 0.0758 0.5972 0.0757 0.5985 0.0748 0.6132
bol  190.610 8.1787221243279086e+42 4.8866951419635017e+42 1.1005836198201974e+43 1.4000336821454810e+42 1.3630359523051098e+43 1.3810450297354606e+42 1.3660631487131303e+43 1.2286818226843421e+42 1.4131512572572553e+43 0.1961 0.1103 0.3405 0.0745 0.5763 0.0744 0.5775 0.0737 0.5914
bol  195.671 7.7180943265649991e+42 4.7959961222616122e+42 1.0681075638345857e+43 1.2426214230809575e+42 1.4379788568701262e+43 1.2295523006971830e+42 1.4437621129570862e+43 1.1526818349065708e+42 1.4982824866010784e+43 0.1878 0.1072 0.3370 0.0740 0.5599 0.0739 0.5609 0.0734 0.5724
bol  200.732 7.4305982159237963e+42 4.6230655701314216e+42 1.0140857360523851e+43 1.1277934560891828e+42 1.5131931514352425e+43 1.1208441270692235e+42 1.5144706061684838e+43 1.0604816081407393e+42 1.5218036915847177e+43 0.1809 0.0978 0.3316 0.0732 0.5458 0.0731 0.5467 0.0724 0.5566
bol  205.793 7.3642114893512437e+42 4.5113500567356467e+42 1.0068796844187319e+43 1.0422794082636095e+42 1.4591807030494138e+43 1.0375829844535154e+42 1.4642996107315553e+43 9.8875485118015102e+41 1.5092566605832059e+43 0.1745 0.0987 0.3241 0.0722 0.5331 0.0722 0.5340 0.0721 0.5431
bol  210.854 7.1494231851854213e+42 4.3604154227431291e+42 9.8175096447473867e+42 9.6856318870221411e+41 1.3905660069294840e+43 9.6386454322372626e+41 1.3923286974078567e+43 9.1241379251499389e+41 1.4338742024579312e+43 0.1752 0.1057 0.3141 0.0727 0.5202 0.0727 0.5211 0.0723 0.5301
bol  215.915 7.7987304164789497e+42 4.2816674501162302e+42 1.0088572287063551e+43 8.8808663583499138e+41 1.4093174086762712e+43 8.8283283170520785e+41 1.4119926596912895e+43 8.2330837491985627e+41 1.4342328388479063e+43 0.1717 0.0989 0.3061 0.0731 0.5064 0.0731 0.5073 0.0700 0.5167
bol  220.976 7.5595998662526510e+42 4.2935235163921312e+42 1.0098761865160508e+43 7.9195977038057329e+41 1.4405189156574527e+43 7.8562692930753143e+41 1.4415511539201662e+43 7.2106699384102990e+41 1.4491530118928513e+43 0.1674 0.0868 0.3063 0.0660 0.4913 0.0656 0.4923 0.0629 0.5023
bol  226.037 7.2520373914509271e+42 4.3423033401729285e+42 9.8633349695354487e+42 2.1953428704547103e+42 1.4602830240200916e+43 2.1642366792581185e+42 1.4614653862385175e+43 7.0681439316498148e+41 1.4752529150671609e+43 0.2007 0.0875 0.2983 0.0637 0.4761 0.0634 0.4771 0.0627 0.4870
bol  231.098 6.7333020271778309e+42 4.3117476219343165e+42 9.7089585079457161e+42 1.7619775318643424e+42 1.4795749850087402e+43 1.7458132550101353e+42 1.4799839979701036e+43 1.6253488502745753e+42 1.4821665893810809e+43 0.2010 0.0830 0.2919 0.0676 0.4592 0.0675 0.4603 0.0659 0.4710
bol  236.159 6.1587647959341902e+42 4.2397375160277839e+42 9.2956996713352392e+42 1.5780961635514385e+42 1.4718599945901471e+43 1.5717841315789208e+42 1.4732646808952647e+43 1.5353967047490635e+42 1.4932800217129443e+43 0.1851 0.0796 0.2763 0.0716 0.4420 0.0715 0.4431 0.0691 0.4544
bol  241.220 6.1079616881411551e+42 4.3851776341003041e+42 8.8893222442779141e+42 1.5614527312033244e+42 1.4890253035434400e+43 1.5580115149329413e+42 1.4911016678066244e+43 1.5348624322167045e+42 1.4999560210256754e+43 0.1830 0.0809 0.2745 0.0698 0.4271 0.0696 0.4278 0.0674 0.4367
bol  246.280 6.5633364853981024e+42 4.2738181490102084e+42 8.9675922347998724e+42 1.6447304487034747e+42 1.3965963997173305e+43 1.6427137977081811e+42 1.4034549078624737e+43 1.6112144660681081e+42 1.4618327476189511e+43 0.1775 0.0787 0.2721 0.0656 0.4199 0.0653 0.4202 0.0628 0.4238
bol  251.341 6.6322409494246872e+42 4.4900001610247842e+42 9.2581644255970331e+42 1.6862866634909535e+42 1.2739466632505087e+43 1.6809929623412980e+42 1.2830191279763359e+43 1.6561434308467658e+42 2.5350335821278207e+43 0.1739 0.0939 0.2691 0.0606 0.4125 0.0603 0.4131 0.0576 0.4177
bol  256.402 6.3697619322556102e+42 4.0943275917153584e+42 9.3764420168357965e+42 1.9792320546225431e+42 2.6341790370989763e+43 1.9630080121618472e+42 2.6422497785147748e+43 1.7771672205526824e+42 2.6961632115172754e+43 0.1704 0.1057 0.2645 0.0556 0.3969 0.0554 0.3979 0.0527 0.4073
bol  261.463 6.1848956706192145e+42 3.9528937389183718e+42 8.6432298794405296e+42 2.0757737028997594e+42 1.1883878938710651e+43 2.0737943972895155e+42 1.1915340168125942e+43 2.0222662554461234e+42 2.7020990409694471e+43 0.1667 0.1023 0.2562 0.0507 0.3889 0.0505 0.3899 0.0485 0.3929
bol  266.524 5.9067771015855254e+42 3.7745986939664707e+42 7.7326161937546800e+42 1.8732588212056907e+42 1.2072411547325598e+43 1.8568269872519825e+42 1.2080010511696710e+43 1.6513006436259467e+42 1.2122182179722038e+43 0.1574 0.1068 0.2472 0.0468 0.3625 0.0466 0.3632 0.0455 0.3708
bol  271.585 5.8332228723601239e+42 3.7140466834357583e+42 8.0322396588080678e+42 1.4778440081595589e+42 1.1396968468294440e+43 1.4649171787895613e+42 1.1449478518392807e+43 1.3843839665952238e+42 1.1906405606501380e+43 0.1489 0.0772 0.2341 0.0444 0.3493 0.0444 0.3498 0.0434 0.3559
bol  276.646 5.7973287424740191e+42 3.5095739901696935e+42 7.3596347808779678e+42 1.4002634032269183e+42 1.3113721007985554e+43 1.3969403679858965e+42 1.3174408647274169e+43 1.3787094791999503e+42 1.4065522484611683e+43 0.1382 0.0666 0.2268 0.0414 0.3374 0.0413 0.3380 0.0399 0.3438
bol  281.707 5.4805992141166309e+42 3.9508396604582158e+42 7.0595398067082982e+42 1.4500234422760421e+42 1.4771701477111680e+43 1.4492967556816331e+42 1.4813559055221347e+43 1.4341882812900333e+42 1.5684995158425197e+43 0.1420 0.0895 0.2226 0.0392 0.3233 0.0389 0.3240 0.0373 0.3309
bol  296.890 4.4853955840591469e+42 3.2689467720819635e+42 7.5256861619857209e+42 1.5982427906676712e+42 8.3116087240839635e+42 1.5972575626053043e+42 8.3240102127036801e+42 1.5717120144961970e+42 8.4528817565757524e+42 0.1220 0.0817 0.2096 0.0425 0.3008 0.0424 0.3009 0.0419 0.3025
bol  307.012 4.1320898508299859e+42 2.6774852942679022e+42 6.3078015531379547e+42 1.2584952345064791e+42 9.2673738592713736e+42 1.2480250840553235e+42 9.2726872634196914e+42 1.1497990303591503e+42 9.2881689647944204e+42 0.1123 0.0728 0.2291 0.0396 0.2989 0.0396 0.2992 0.0396 0.3017
opt  -42.195 7.3237184508495162e+42 3.9451636378571430e+42 1.6364488662895093e+43 2.0753293907042727e+42 3.0759635232607444e+43 2.0342361658155062e+42 3.0833973347335934e+43 5.6240975437848024e+41 3.1612295755549338e+43 0.3630 0.1423 0.7080 0.0639 0.9714 0.0626 0.9740 0.0379 0.9908
opt  -37.134 9.1368858427160968e+42 5.1784117535220392e+42 1.7297144032103093e+43 1.4756259015501978e+42 3.2712762998554492e+43 1.4406961890490163e+42 3.2797946594971245e+43 5.5782614771323931e+41 3.3574067355070184e+43 0.4303 0.1895 0.7487 0.0740 0.8677 0.0724 0.8688 0.0400 0.9159
opt  -32.073 1.1329431534320922e+43 6.4381965266902337e+42 1.8019568101705273e+43 1.0206693249859129e+42 3.4421729955297608e+43 9.8087357062783886e+41 3.4522116905065784e+43 5.9134431420466872e+41 3.5560461442176517e+43 0.5090 0.2293 0.7723 0.0691 0.8814 0.0670 0.8834 0.0389 0.9042
opt  -27.012 1.3301687004617486e+43 6.8305530454952717e+42 1.9579560761924554e+43 1.7633579828564808e+42 3.7338948692265009e+43 1.7102499077828747e+42 3.7429678020231790e+43 4.4382279866387195e+41 4.1798459206358662e+43 0.5786 0.2378 0.7940 0.0931 0.9097 0.0896 0.9120 0.0485 0.9343
opt  -21.951 1.5534301054304578e+43 8.3972575822065288e+42 2.3450067592213692e+43 7.0433354053779513e+41 4.2874823077870438e+43 6.6527593969905184e+41 4.3397967178590840e+43 1.8076784488663381e+41 4.8407307333741544e+43 0.6489 0.3007 0.8454 0.0821 0.9216 0.0774 0.9351 0.0314 0.9587
opt  -16.890 1.8197444511778847e+43 8.9472852001008313e+42 2.8012675012740266e+43 1.5838014786221511e+42 4.5920452363275091e+43 1.5081740109249350e+42 4.9182954749512866e+43 3.9558790131543474e+41 5.3510068544528498e+43 0.7627 0.4673 0.9008 0.2189 0.9537 0.2087 0.9548 0.1227 0.9774
opt  -11.829 2.0146562732585386e+43 8.5818047368323495e+42 3.1437274763991504e+43 1.5794242768273567e+42 5.4434209265706759e+43 1.5321696323311771e+42 5.4676266148788377e+43 9.5019198917236134e+41 5.7194234853680842e+43 0.8810 0.6762 0.9520 0.3489 0.9794 0.3388 0.9798 0.2102 0.9903
opt   -6.768 2.2447915872244652e+43 1.1646085788457649e+43 3.5957503617906518e+43 3.1119732872611486e+42 5.8835663401666471e+43 2.9293412105839628e+42 5.8970642105757763e+43 1.8086354371054788e+42 6.2834280598537044e+43 0.9624 0.8863 0.9864 0.7179 0.9945 0.7088 0.9947 0.5618 0.9978
opt   -1.707 2.3198107988378458e+43 1.2974363898061110e+43 3.7496659236719937e+43 4.3529437204574050e+42 6.0109219695131563e+43 4.2776807556215506e+42 6.0116995098506621e+43 2.2425671869155094e+42 6.5040336707106334e+43 0.9980 0.9883 0.9999 0.9583 1.0000 0.9572 1.0000 0.9106 1.0000
opt    3.354 2.3111589373425813e+43 1.2810094346265894e+43 3.7355568695830608e+43 4.1556750706049166e+42 5.9987738611417489e+43 4.0720126351023752e+42 6.0037819354132412e+43 2.1920614847914754e+42 6.4868973774263479e+43 0.9928 0.9749 0.9983 0.9308 0.9996 0.9288 0.9996 0.8740 0.9998
opt    8.415 2.2436253792930453e+43 1.2043600542777288e+43 3.5752794110772103e+43 3.1242765247192980e+42 5.8454348217242015e+43 3.0023263316273143e+42 5.8575359729172632e+43 1.9230199327969261e+42 6.1960324131438141e+43 0.9550 0.8886 0.9826 0.7642 0.9921 0.7587 0.9923 0.6388 0.9963
opt   13.476 2.0472022402723881e+43 1.0079159953667438e+43 3.3076838025038159e+43 1.9945824404627160e+42 5.4959179457571798e+43 1.8970874897723450e+42 5.5145458663135266e+43 1.6878815697155092e+42 5.7168915008080319e+43 0.8962 0.7822 0.9579 0.5874 0.9806 0.5774 0.9810 0.3989 0.9888
opt   18.537 1.9435620334138695e+43 8.9577676347646193e+42 3.0065497183468931e+43 1.5749004725090916e+42 5.0851730787916146e+43 1.5629491668275909e+42 5.1057422630887134e+43 1.0953434872018358e+42 5.3551521174848909e+43 0.8276 0.6944 0.9261 0.4305 0.9684 0.4190 0.9686 0.2423 0.9780
opt   23.598 1.8583168528452697e+43 8.2412708099282086e+42 2.7593607021007788e+43 1.5078426716137372e+42 4.6484877555943589e+43 1.4963955936359609e+42 4.6860071562327388e+43 9.2515045252416738e+41 5.0059090408833840e+43 0.7668 0.6251 0.8945 0.3817 0.9630 0.3722 0.9633 0.2046 0.9657
opt   28.659 1.7720337862199052e+43 7.4798754923443145e+42 2.5131146587682294e+43 2.2788529890859486e+42 4.1734359995197268e+43 2.1991001260393072e+42 4.2176524419557266e+43 1.3016891885455734e+42 4.6358612546765904e+43 0.7243 0.5631 0.8643 0.3454 0.9474 0.3329 0.9491 0.2711 0.9623
opt   33.720 1.6864662647519934e+43 8.1173841067666202e+42 2.3004683461849833e+43 1.8722280373400498e+42 3.7717203608878964e+43 1.7901730306710390e+42 3.8516989484815819e+43 1.1739844843913714e+42 4.2754605685741687e+43 0.6734 0.5084 0.8431 0.2817 0.9297 0.2690 0.9316 0.2320 0.9531
opt   38.780 1.5722089951864555e+43 7.9283303685595156e+42 2.1219132148339574e+43 2.1143466360773478e+42 3.4978498894120927e+43 2.0945323222796530e+42 3.5153722603259871e+43 1.0785131534095519e+42 3.9282328051834685e+43 0.6228 0.4615 0.8201 0.3051 0.9120 0.3009 0.9126 0.1970 0.9344
opt   43.841 1.5129978415472938e+43 7.4641337063614297e+42 2.0446684935884034e+43 1.9291392164302919e+42 3.3270892858387316e+43 1.9114089271579197e+42 3.3632832857123610e+43 1.0106919308500270e+42 3.6152730774382089e+43 0.5719 0.4271 0.7941 0.2677 0.9029 0.2657 0.9044 0.1657 0.9144
opt   48.902 1.4367781711643040e+43 7.0530552680196791e+42 1.9938351809869621e+43 1.7559590400188112e+42 3.1785185607244942e+43 1.7408768401231732e+42 3.1849906556160613e+43 9.6185528392936670e+41 3.3367710157985219e+43 0.5267 0.3946 0.7653 0.2567 0.8999 0.2566 0.9003 0.1667 0.9051
opt   53.963 1.3598279024446236e+43 7.0107363383099172e+42 1.8905514371732668e+43 1.6020749161710688e+42 3.0264729398906705e+43 1.5882911581817922e+42 3.0340199412656839e+43 9.1532576615510221e+41 3.1063613959337099e+43 0.4870 0.3680 0.7413 0.2576 0.9012 0.2572 0.9016 0.1689 0.9356
opt   59.024 1.2884509989139754e+43 7.2330214002120629e+42 1.7893602579858459e+43 1.4594435568584766e+42 2.8387195382859749e+43 1.4468235241321090e+42 2.8470901890531081e+43 8.5256278826370256e+41 2.9626220613889765e+43 0.4555 0.3503 0.7197 0.2696 0.8877 0.2694 0.8896 0.1640 0.9674
opt   64.085 1.2069131071844396e+43 6.7517681582899686e+42 1.6756064753834999e+43 1.3328965920071710e+42 2.6386453723558484e+43 1.3218755963518792e+42 2.6470046655254455e+43 7.8784416711096460e+41 2.7665537594543243e+43 0.4276 0.3223 0.6909 0.2613 0.8493 0.2604 0.8535 0.2499 0.9905
opt   69.146 1.1434346500448970e+43 6.2344363188822658e+42 1.5598739339299145e+43 1.2155718929234990e+42 2.4279491683841283e+43 1.2047347025378925e+42 2.4367847480729003e+43 7.2155383665357889e+41 2.5269739537864166e+43 0.4014 0.2939 0.6616 0.2366 0.7881 0.2359 0.7940 0.2282 0.9972
opt   74.207 1.0929474470400899e+43 5.9776810978729548e+42 1.4886364910005784e+43 1.1093973418796219e+42 2.2087410216267487e+43 1.1035553382169605e+42 2.2181082146886143e+43 6.2997070126947186e+41 2.3315632569486271e+43 0.3766 0.2788 0.6359 0.2207 0.7574 0.2204 0.7594 0.2099 0.9957
opt   79.268 1.0465801452854755e+43 5.6586880114780792e+42 1.3999263051054398e+43 1.0204076747998434e+42 1.9685833466377749e+43 6.1837366099725231e+41 1.9771747954496009e+43 5.3467529737184222e+41 2.1296203472670858e+43 0.3410 0.2483 0.6127 0.2163 0.7410 0.2090 0.9450 0.1936 0.9749
opt   84.329 9.6281323025961183e+42 5.2931205756049892e+42 1.2703766281689894e+43 7.3231363455204619e+41 1.7984030036318080e+43 5.2143583630827719e+41 1.8035004024342325e+43 4.8804734182966858e+41 1.9142402366836518e+43 0.3286 0.2307 0.5985 0.1994 0.9050 0.1914 0.9082 0.1783 0.9405
opt   89.390 9.3641065979868615e+42 5.5263786467232935e+42 1.2356958779618266e+43 5.4163013940808950e+41 1.6631841700032457e+43 4.8481010560761853e+41 1.6687039027395376e+43 4.7344028498753321e+41 1.7241780578031632e+43 0.3203 0.2185 0.5812 0.1788 0.8650 0.1773 0.8680 0.1763 0.9007
opt   94.451 8.9244422028472269e+42 5.4741067360768503e+42 1.2215290002546575e+43 9.3280187144411033e+41 1.5359253995677181e+43 4.6995827301327641e+41 1.5440262773375005e+43 4.3622539489122059e+41 1.6305814992283965e+43 0.3037 0.2132 0.5716 0.1777 0.7560 0.1776 0.8298 0.1733 0.8598
opt   99.512 8.7050908536111112e+42 5.5915612344245369e+42 1.1890597472377477e+43 5.5621519532195090e+41 1.4311099906089537e+43 4.2434898591623830e+41 1.4388972751246394e+43 3.6585191015716788e+41 1.5229262697211871e+43 0.3368 0.1999 0.5673 0.1708 0.7974 0.1706 0.7994 0.1568 0.8236
opt  104.573 8.5635573145350243e+42 5.4249430503357068e+42 1.1508365661025218e+43 3.6445304871572167e+41 1.3406230749331450e+43 3.5769102550026606e+41 1.3469665488739113e+43 2.7882708943637959e+41 1.4201950748261327e+43 0.3607 0.1852 0.5737 0.1532 0.7770 0.1519 0.7782 0.1195 0.7946
opt  109.634 7.9607570754726084e+42 5.1852245669553737e+42 1.1298625928739119e+43 7.9770434786793572e+41 1.2622672345794111e+43 2.7259866066876230e+41 1.2681196303893782e+43 1.7726252410652514e+41 1.3297713787865935e+43 0.3554 0.1860 0.5486 0.1511 0.7673 0.1169 0.7677 0.0760 0.7751
opt  114.695 7.9041061032911906e+42 5.5822052286173735e+42 1.0935496414020881e+43 7.8952409891548396e+41 1.1857199462456983e+43 7.7777060423931940e+41 1.1874581863876292e+43 6.4782629890802903e+41 1.2517025852036760e+43 0.3427 0.1765 0.5525 0.1481 0.7667 0.1474 0.7667 0.1227 0.7685
opt  119.756 7.6758268086362347e+42 5.0355236013830896e+42 1.0435949150224241e+43 6.2486314778513267e+41 1.1590574313315364e+43 6.1102711636998568e+41 1.1601024356193869e+43 5.0678541538114469e+41 1.1656339026753794e+43 0.3183 0.1725 0.5444 0.1184 0.7695 0.1158 0.7701 0.0960 0.7795
opt  124.817 6.9315028930203887e+42 4.9304739420413534e+42 1.0194165491502516e+43 5.1135654816760690e+41 1.1418567678110959e+43 5.0636611988095209e+41 1.1426833304205812e+43 4.8977483475531638e+41 1.1525981490744471e+43 0.3139 0.1638 0.5266 0.0969 0.7829 0.0959 0.7841 0.0928 0.7985
opt  129.878 6.7448322329314130e+42 5.5585595986036736e+42 9.9874869830831450e+42 6.1564465868390408e+41 1.1024274391883752e+43 6.0748324507462516e+41 1.1039168707315671e+43 5.2695463336276751e+41 1.1192380526959236e+43 0.3414 0.1640 0.5115 0.1106 0.8048 0.1104 0.8063 0.0998 0.8224
opt  134.939 6.5389121183881319e+42 4.7321812520512416e+42 9.7322533559633515e+42 6.6530198457017974e+41 1.0537521226764654e+43 6.5897000616989442e+41 1.0547269156397742e+43 6.1120862994582811e+41 1.0677826843074455e+43 0.3270 0.1579 0.4953 0.1090 0.8287 0.1090 0.8302 0.1085 0.8471
opt  140.000 6.7260102319992486e+42 4.5496109138070270e+42 9.1899720489936740e+42 8.3258609356316940e+41 1.0530535208750649e+43 8.3085036220410882e+41 1.0538745910743502e+43 5.7734602269196736e+41 1.0659696514585660e+43 0.3041 0.1575 0.4743 0.1120 0.8532 0.1118 0.8550 0.1094 0.8723
opt  145.061 6.8457700918992980e+42 5.0721315613771518e+42 8.6246395175639612e+42 8.7342627333649967e+41 9.3343949293943509e+42 8.7166080561410922e+41 9.3572183949777952e+42 8.5340013198652674e+41 9.6205233420766835e+42 0.2733 0.1576 0.4587 0.1131 0.8775 0.1124 0.8788 0.1045 0.8866
opt  150.122 6.8309727385333639e+42 4.8336212079529834e+42 8.3972172166089959e+42 9.0431494547410454e+41 9.2421895492500659e+42 9.0204861261368169e+41 9.2588861566401732e+42 8.8084263424805963e+41 9.6198084495007670e+42 0.2604 0.1441 0.4503 0.1011 0.8819 0.1004 0.8828 0.0927 0.8870
opt  155.183 6.6096026253177989e+42 4.4899152625186346e+42 7.8628707559588348e+42 9.4810911944846728e+41 9.6992880453974248e+42 9.4467576135825710e+41 9.7075034680395911e+42 9.1353786308389624e+41 9.7543117991828766e+42 0.2563 0.1330 0.4363 0.0902 0.8589 0.0896 0.8608 0.0835 0.8778
opt  160.244 6.3130251776383271e+42 3.9777369252902183e+42 7.6513440780327136e+42 1.0103026247782965e+42 9.3323205764973237e+42 1.0055997359772424e+42 9.3641660750727445e+42 9.6160109488743429e+41 9.6545092695910387e+42 0.2504 0.1247 0.4220 0.0815 0.8260 0.0811 0.8285 0.0775 0.8524
opt  165.305 6.0507939855864417e+42 3.3046892588164120e+42 7.5779607263282125e+42 7.7656141146337651e+41 8.9369287850630832e+42 7.7592581194303242e+41 8.9490439653875663e+42 7.7057118551504821e+41 9.1632910414566180e+42 0.2674 0.1158 0.4324 0.0760 0.7866 0.0758 0.7894 0.0742 0.8171
opt  170.366 5.7949821438445415e+42 3.2564831927328430e+42 7.3576489351883813e+42 1.1277092075102787e+42 8.6499623003029025e+42 1.1207546254755237e+42 8.6540180235820107e+42 7.6926404074411266e+41 8.7240991333221174e+42 0.2635 0.1145 0.4384 0.0739 0.7454 0.0739 0.7479 0.0735 0.7751
opt  175.427 5.5075534395739685e+42 2.9810081817292254e+42 7.0742161415971187e+42 1.0647656077058839e+42 8.5541216598947893e+42 1.0643840450340764e+42 8.5635458352760943e+42 1.0515157081129149e+42 8.6255741179950849e+42 0.2219 0.1137 0.3724 0.0732 0.7081 0.0732 0.7102 0.0724 0.7343
opt  180.488 5.4119724544603254e+42 3.0400539204820512e+42 6.9743659215904294e+42 1.1311845836898622e+42 8.2897762036217102e+42 1.1282151133808088e+42 8.3116145532853692e+42 1.0514189285969701e+42 8.4997604689468001e+42 0.2167 0.1048 0.3724 0.0722 0.6802 0.0721 0.6818 0.0714 0.7010
opt  185.549 5.4104275676132587e+42 3.0779661609311501e+42 6.7655531361476073e+42 2.3486146733862673e+42 7.9320814084939539e+42 2.3467483466213706e+42 7.9356732586155356e+42 2.3255165933262051e+42 8.1860322478849553e+42 0.2279 0.1034 0.4046 0.0711 0.6581 0.0710 0.6595 0.0704 0.6747
opt  190.610 5.0801237575275311e+42 2.9886045614458842e+42 6.6368080604395044e+42 1.2239539642537355e+42 7.7729734587387852e+42 1.2154013347710839e+42 7.7745783679791223e+42 8.7420223141071971e+41 7.8087095829435357e+42 0.1995 0.0930 0.3754 0.0701 0.6362 0.0700 0.6375 0.0681 0.6525
opt  195.671 4.8515500886842550e+42 2.7730962356442852e+42 6.4676833261159810e+42 8.5206694057791381e+41 7.8487945613411650e+42 8.4622991126551913e+41 7.8574472874677690e+42 7.8967907459055246e+41 7.8968004540201323e+42 0.1942 0.0974 0.3728 0.0667 0.6188 0.0665 0.6199 0.0642 0.6324
opt  200.732 5.1230858539956432e+42 2.7979999183917270e+42 6.3606501855618684e+42 7.8431785254636334e+41 7.6853314846512124e+42 7.8181243697033165e+41 7.7085688144262718e+42 7.5103347502706365e+41 7.8768319883460587e+42 0.1882 0.1070 0.3691 0.0632 0.6032 0.0630 0.6042 0.0607 0.6151
opt  205.793 4.7396932838178213e+42 2.7063485082469775e+42 6.2115518585065885e+42 7.3280725666716279e+41 7.5559877200752961e+42 7.2811182107840432e+41 7.5658174311839025e+42 6.7985169179028489e+41 7.6321672897851854e+42 0.1865 0.1023 0.3647 0.0600 0.5887 0.0599 0.5896 0.0588 0.5997
opt  210.854 4.7563543296666656e+42 2.6671029276359204e+42 6.2632094472737446e+42 6.6113006177184961e+41 7.3173969958823013e+42 6.5646199746051550e+41 7.3242824462751597e+42 6.0672329374897929e+41 7.4380088062488351e+42 0.1850 0.1107 0.3596 0.0585 0.5749 0.0585 0.5759 0.0580 0.5854
opt  215.915 4.7839766857391080e+42 2.5454549958916057e+42 6.3590319083989223e+42 5.8782742896831168e+41 7.3902699189216254e+42 5.8323773014540590e+41 7.3948688658843931e+42 5.3746740071284339e+41 7.4137048651506415e+42 0.1778 0.0994 0.3504 0.0581 0.5603 0.0581 0.5613 0.0580 0.5715
opt  220.976 4.6166329710011220e+42 2.5043499321346595e+42 6.1856445230101710e+42 5.1851119509927763e+41 7.4027152214308210e+42 5.1486126280953103e+41 7.4041655869877886e+42 4.7949123433345885e+41 7.4589800197956160e+42 0.1769 0.0934 0.3425 0.0582 0.5443 0.0582 0.5454 0.0581 0.5564
opt  226.037 4.3093108792235222e+42 2.4244502877448846e+42 6.2773879390595577e+42 4.6624562644442033e+41 7.3713281032571379e+42 4.6321370921261357e+41 7.3732341095740442e+42 4.3868243811188459e+41 7.8879431291585386e+42 0.2110 0.0852 0.3216 0.0582 0.5261 0.0582 0.5273 0.0580 0.5395
opt  231.098 4.0092968489525056e+42 2.5117917000433361e+42 6.1184960798663959e+42 1.0120101167853213e+42 8.1671630095898130e+42 1.0038690765009046e+42 8.2021456034999240e+42 4.2889213037730403e+41 8.4458592230611645e+42 0.2039 0.0804 0.3306 0.0578 0.5073 0.0578 0.5085 0.0572 0.5210
opt  236.159 3.8314088021931598e+42 2.5491749640524646e+42 5.8210152301477524e+42 9.3528032699977946e+41 8.4171811247006343e+42 9.3279407288040511e+41 8.4322161443003053e+42 9.2299879893779231e+41 8.4823683747293901e+42 0.1739 0.0869 0.3168 0.0568 0.4876 0.0568 0.4888 0.0555 0.5014
opt  241.220 3.8730604181200468e+42 2.4712595961987528e+42 5.5311273460457046e+42 9.4186194246526425e+41 7.8443084296888145e+42 9.3980618092014556e+41 7.8892600724887666e+42 9.2449363405668739e+41 8.2722361026973306e+42 0.1740 0.0849 0.2990 0.0547 0.4734 0.0546 0.4740 0.0523 0.4828
opt  246.280 3.7214672721830390e+42 2.3961414917473164e+42 5.2405985429354878e+42 9.7725028685439335e+41 6.8649869785247192e+42 9.7649363806648682e+41 6.9249205247824669e+42 9.5350478555563084e+41 7.5208317842509133e+42 0.1693 0.0807 0.2850 0.0510 0.4651 0.0507 0.4656 0.0477 0.4707
opt  251.341 4.0563933518048715e+42 2.3282009079113602e+42 5.1955703542254280e+42 9.7511608347125884e+41 6.1425356244012046e+42 9.7407584666997147e+41 6.1549740327756350e+42 9.6321292451798646e+41 6.4815738688810519e+42 0.1734 0.0867 0.2827 0.0460 0.4543 0.0457 0.4551 0.0430 0.4625
opt  256.402 3.8602616578881229e+42 2.2345108536882713e+42 5.1896092209475605e+42 9.8607759572807418e+41 5.8084846923303218e+42 9.8321524882841536e+41 5.8212055258181736e+42 9.6328724837076216e+41 5.9682850406497021e+42 0.1604 0.1027 0.2892 0.0417 0.4378 0.0415 0.4389 0.0399 0.4496
opt  261.463 3.6063622888411900e+42 2.2361382187113303e+42 4.9715989312520136e+42 1.0041597637914022e+42 5.6593685925185364e+42 1.0036530947512737e+42 5.6630494507202106e+42 9.8549127935280388e+41 5.7199872952434867e+42 0.1521 0.0982 0.2847 0.0393 0.4185 0.0393 0.4196 0.0391 0.4311
opt  266.524 3.6029853438393083e+42 2.0535423116061318e+42 4.9418788961536987e+42 9.4910835619707711e+41 5.5469757481014711e+42 9.4439772316043876e+41 5.5613536228745502e+42 8.9235404754213143e+41 5.6627197499638518e+42 0.1539 0.0729 0.3062 0.0398 0.4003 0.0397 0.4012 0.0392 0.4110
opt  271.585 3.5896294223740734e+42 2.2832389412453373e+42 4.7142805750635639e+42 8.5446089640886980e+41 5.5886885221430733e+42 8.5138683643104022e+41 5.6052801424023031e+42 8.3849413406649275e+41 5.8512907825747419e+42 0.1350 0.1018 0.2434 0.0406 0.3849 0.0405 0.3857 0.0378 0.3937
opt  276.646 3.3986094409506094e+42 2.2543695418422887e+42 4.5654202908332001e+42 8.7450859090921993e+41 5.9702675891046720e+42 8.7100267350229246e+41 5.9728021666324812e+42 8.4219091366534472e+41 5.9850361664162116e+42 0.1294 0.0990 0.2411 0.0405 0.3707 0.0404 0.3715 0.0391 0.3790
opt  281.707 3.1547701237460491e+42 2.1963767378461143e+42 4.3186776319860715e+42 9.1885400486921763e+41 5.7934636874190084e+42 9.1839380884817612e+41 5.8106756881799577e+42 9.0429819316057145e+41 5.9483234575230880e+42 0.1255 0.0915 0.2368 0.0597 0.3544 0.0596 0.3553 0.0383 0.3641
opt  286.768 2.8500250050695477e+42 2.1729027797777689e+42 4.2003386406445988e+42 9.0216912153719880e+41 4.8140049800172500e+42 9.0095862379255272e+41 4.8201992644942358e+42 8.9476630273908944e+41 5.5524905843487671e+42 0.1258 0.0730 0.2356 0.0570 0.3398 0.0567 0.3404 0.0537 0.3473
opt  291.829 2.7405109972113737e+42 2.0078660788944047e+42 4.1230677690490334e+42 9.1529487183506220e+41 4.9095273290908247e+42 9.1294177692473244e+41 4.9914712465143774e+42 8.9580686171335518e+41 5.2917614823338442e+42 0.1254 0.0736 0.2340 0.0512 0.3321 0.0511 0.3323 0.0506 0.3348
opt  296.890 2.6734269325558531e+42 1.8298089855575005e+42 4.0223241373522533e+42 9.7376386406972690e+41 5.1534749875976398e+42 9.7238432666407783e+41 5.1744542378159802e+42 9.4986393561829026e+41 5.4037079710604444e+42 0.1256 0.0905 0.2290 0.0496 0.3333 0.0495 0.3335 0.0434 0.3349
opt  301.951 2.6157079008454204e+42 1.7848354764206880e+42 3.7987117566741754e+42 9.5032630693251622e+41 5.6868962889763145e+42 9.4676577026944121e+41 5.7045297267506507e+42 8.9818471857046036e+41 5.8600798156702726e+42 0.1223 0.0885 0.2204 0.0477 0.3440 0.0476 0.3450 0.0465 0.3544
opt  307.012 2.5642840175874885e+42 1.7014455155712118e+42 3.5246891360419649e+42 8.1737039796551390e+41 5.9606341701042008e+42 8.1069505005122773e+41 5.9628456159676410e+42 7.4304589262221184e+41 5.9741047272072746e+42 0.1163 0.0805 0.2073 0.0463 0.3605 0.0462 0.3606 0.0461 0.3613
opt  312.073 2.6619006488192252e+42 1.6209577706740358e+42 3.5787499591854831e+42 6.7838689090873072e+41 5.8582439615294429e+42 6.7568927505802948e+41 5.8680334197407442e+42 6.6258960567513767e+41 5.9470176825949162e+42 0.1103 0.0770 0.2011 0.0474 0.3543 0.0474 0.3549 0.0470 0.3597

